A Gaussian process model for chemoinformatics with application to the hazard classification of organic solvents

With the proliferation of screening tools for chemical testing, it is now possible to create vast databases of chemicals easily. However, rigorous statistical methodologies employed to analyse these databases are in their infancy, and further development to facilitate chemical discovery is imperative. In this paper, we address the challenge of predicting an organic solvent's water pollution class based on its chemical structure. We hypothesise that solvents with similar chemical structure are more likely to belong in the same hazard class. This chemical similarity is measured by the Tanimoto distance, a non-Euclidean metric on the chemical space. To incorporate the similarity between chemical structures in the model, we propose a Gaussian process model on the chemical space, with the kernel being a function of the Tanimoto distance. A novel feature of the proposed model is the inclusion of a scaling parameter in the kernel, which controls the strength of the correlation between compounds and offers additional flexibility. We find that accounting for correlation between chemical compounds substantially improves predictive performance over the uncorrelated model, where compound similarity is unaccounted for. Our model also compares favourably against other established models in the literature. Furthermore, we present a genetic algorithm designed to identify important features to a compound's efficacy, with the goal of facilitating chemical discovery. The algorithm operates based on two criteria derived from the proposed model. Simulation studies are conducted to demonstrate the suitability of the proposed methods.

==> anc/Data/README <==
The "Solvents.csv" is a redistribution of "List of organic Solvents with
Information about Hansen Solubility Parameter, Solvent-Properties,
Hazardousness and Cost-Analysis" by Stefan Langner, Cristoph Brabec, provided
under a CC BY 4.0 license. Original source:
https://data.mendeley.com/datasets/b4dmjzk8w6/1. To view a copy of this
license, visit https://creativecommons.org/licenses/by/4.0/.

"procsmiles.py" computes each solvent's fingerprint and saves it in the file
"fingerprints.csv".

"data_split.R" generates the random splits and "splits.txt" contain the splits for training, validation and test subsets.

==> anc/Data/Solvents.csv <==
"Solvent","WGK","dD","dP","dH","Tv","Pv","Density","MWt","MVol","Cost","Cas","Smiles","HF"
"Methyl Acetate",1,15.5,7.2,7.6,58,490.62496,0.932,74.08,79.48498,0.0202,"79-20-9","CC(OC)=O",0
"2,3-Dihydrofuran",3,17.3,6,6.9,55,343.97076,0.931,70.1,75.29538,0.368,"1191-99-7","O1CCC=C1",0
"Methyl-t-Butyl Ether",1,14.8,4.3,5,55,333.305,0.7353,88.15,119.88304,0.0203,"1634-04-4","CC(C)(C)OC",0
"2-Pentyne",3,15.5,4.6,4,56,315.97314,0.689,68.1,98.8389,3.33476,"627-21-4","CC#CCC",0
"Ethyl Methyl Sulfide",3,17.1,4.8,2.5,66,246.6457,0.842,76.16,90.45131,0.76117,"624-89-5","CSCC",0
"4-Methyl-2-Pentyne",3,15.2,3.7,3,73,187.98402,0.701,82.1,117.1184,11.6366,"21020-27-9","CC(C)C#CC",0
"Butyraldehyde",1,15.6,10.1,6.2,75,147.98742,0.8,72.11,90.1375,0.0336,"123-72-8","CCCC=O",0
"2-Methyl Tetrahydrofuran",2,16.9,5,4.3,80,129.32234,0.855,86.13,100.73684,0.1106,"96-47-9","CC1CCCO1",0
"2-Hexyne",3,15.6,3.9,3.4,86,103.99116,0.708,82.1,115.96045,2.57712,"764-35-2","CC#CCCC",0
"Isobutyl Mercaptan",3,15.9,4.3,4.7,89,98.65828,0.83,90.2,108.6747,0.19007,"513-44-0","CC(CS)C",0
"Dihydropyran",3,17.5,5.5,5.7,87,98.65828,0.907,84.12,92.74531,0.1358,"110-87-2","C1CCOC=C1",0
"Tetrahydropyran",3,16.4,6.3,6,88,95.32523,0.8,86.13,107.6625,0.244,"142-68-7","C1CCOCC1",0
"5-Methyl-1-Hexyne",3,15.4,2.7,2.6,93,90.65896,0.731,96.2,131.60055,4.94156,"2203-80-7","C#CCCC(C)C",0
"Allyl Methyl Sulfide",3,17,4.4,4.5,91,90.65896,0.881,88.2,100.11351,1.63514,"10152-76-8","CSCC=C",0
"Dimethyl Carbonate",1,15.5,8.6,9.7,90,74.66032,1.06,90.08,84.98113,0.04855,"616-38-6","O=C(OC)OC",0
"1,3-Cyclohexadiene",3,17.1,3.6,5.2,81,74.66032,0.843,80.1,95.01779,6.13704,"592-57-4","C1=CCCC=C1",0
"n-Propyl Acetate",1,15.3,4.3,7.6,102,46.6627,0.888,102.13,115.01126,0.0259,"109-60-4","CC(OCCC)=O",0
"Ethyl Methyl Carbonate",3,15.7,7.8,6.2,110,35.99694,1.018,104.1,102.25933,2.48,"623-53-0","O=C(OC)OCC",0
"2-Heptyne",3,15.7,3.6,3.4,113,35.06369,0.722,96.2,133.241,0.54872,"1119-65-9","CC#CCCCC",0
"Cycloheptene",1,16.9,2.6,3.9,115,29.99745,0.828,96.2,116.18357,9.67104,"628-92-2","C1CCC=CCC1",0
"Pyrimidine",1,20.5,9.4,11.3,124,22.3981,1.1,80.09,72.80909,13.2,"289-95-2","C1=CC=NC=N1",0
"Laevo-Carvone",1,17.5,5.8,3.7,230,20.66491,0.96,150.2,156.45833,0.21792,"6485-40-1","CC1=CCC(CC1=O)C(=C)C",0
"Dimethyl Sulfite",,17.3,10.2,6.2,126,19.19837,1.3,110.1,84.69231,0.6591,"616-42-2","O(C)S(=O)OC",0
"2-Methoxy Tetrahydropyrane",2,17.2,6.6,6,129,17.19854,0.963,116.16,120.62305,6.89508,"6581-66-4","COC1OCCCC1",0
"Propylene Glycol Monomethyl Ether",1,15.6,6.3,11.6,120,16.66525,0.96,90.12,93.875,0.0331,"107-98-2","OC(C)COC",0
"Diethyl Carbonate",1,15.1,6.3,3.5,128,15.33203,0.975,118.13,121.15897,0.0434,"105-58-8","O=C(OCC)OCC",0
"n-Butyl Acetate",1,15.8,3.7,6.3,126,15.33203,0.88,116.16,132,0.0324,"123-86-4","CC(OCCCC)=O",0
"Hexanal",1,15.8,8.4,5.3,131,15.06539,0.83,100.16,120.6747,0.13844,"66-25-1","CCCCCC=O",0
"1-Propene, 3,3'-Thiobis-",2,17,3.7,4,139,12.26562,0.88,114.2,129.77273,0.23496,"592-88-1","C=CCSCC=C",0
"2-Octyne",3,15.8,3.4,3.4,138,12.26562,0.74,110.2,148.91892,0.7696,"2809-67-8","CC#CCCCCC",0
"1,4-Thioxane",2,19,6.6,7.7,148,7.59935,1.1,104.17,94.7,2.8512,"15980-15-1","C1CSCCO1",0
"Isoamyl Acetate",1,15.3,3.1,7,142,7.46603,0.87,130.19,149.64368,0.05116,"123-92-2","CC(OCCC(C)C)=O",0
"1-Nonyne",3,15.8,2.9,2.7,151,6.6661,0.757,124.2,164.06869,5.66236,3452-09-03,"C#CCCCCCCC",0
"2-Ethylpyridine",1,18,5.8,5.1,150,6.6661,0.926,107.2,115.76674,0.31854,"100-71-0","CCC1=CC=CC=N1",0
"Propylcyclohexane",3,16.2,0,0,156,5.33288,0.797,126.2,158.34379,5.30005,"1678-92-8","CCCC1CCCCC1",0
"Furfuryl Mercaptan",3,18.3,7,7.2,155,5.33288,1.12,114.2,101.96429,0.25984,"98-02-2","C1=COC(=C1)CS",0
"Amyl Acetate",1,15.8,3.3,6.1,145,5.19956,0.9,130.19,144.65556,0.0693,"628-63-7","O=C(OCCCCC)C",0
"3-Hexanol",1,15.9,4.7,10.3,135,4.53295,0.8,102.2,127.75,1.168,"623-37-0","OC(CC)CCC",0
"2-Methyl-3-Tetrahydrofuran Thiol",3,17.4,5.5,6,160,3.99966,1.027,118.2,115.0925,2.02319,"57124-87-5","CC1C(CCO1)S",0
"2-Butanone, 3-Hydroxy-",1,17.2,10.6,14.6,148,3.59969,1,88.1,88.1,0.118,"513-86-0","CC(C(O)C)=O",0
"2-Hexanol",1,16,4.7,10.8,139,3.46637,0.8,102.2,127.75,1.168,"626-93-7","CC(O)CCCC",0
"3-Ethylpyridine",3,18,5.8,5.1,165,3.19973,0.926,107.2,115.76674,0.72784,"536-78-7","CCC1=CN=CC=C1",0
"α-Angelica Lactone",2,17.6,12.1,7.6,188,2.93308,1.07,98.1,91.68224,1.5408,"591-12-8","CC1=CCC(=O)O1",0
"2-Ethoxythiazole",3,18.6,7.3,7.9,160,2.93308,1.151,129.2,112.25022,2.61277,"15679-19-3","CCOC1=NC=CS1",0
"Benzyl Methyl Ether",3,17.7,4.1,4.6,175,2.66644,0.95,122.2,128.63158,1.3186,"538-86-3","COCC1=CC=CC=C1",0
"o-Methylanisole",3,18.3,4.5,4.5,173,2.66644,0.955,122.2,127.95812,0.38678,"578-58-5","COC1=CC=CC=C1C",0
"1,8-Cineole (Eucalyptol)",2,16.7,4.6,3.4,178,2.53312,0.92,154.25,167.66304,0.1916,"470-82-6","CC1(C2CCC(O1)(CC2)C)C",0
"Ethylene Glycol Sulfite",3,20,15.9,5.1,170,2.53312,1.6,108.12,67.575,1.44,"3741-38-6","C1COS(=O)O1",0
"3-Methyl Cyclohexanone",3,17.7,7.7,4.7,170,2.53312,0.914,112.17,122.72429,0.378,"591-24-2","O=C1CC(C)CCC1",0
"1,2,3-Trimethylbenzene",3,17.7,2.6,3.1,176,2.25314,0.89,120.2,135.05618,2.22,"526-73-8","CC(C(C)=CC=C1)=C1C",0
"β-Ocimene",3,16.4,1.5,2.5,175,2.13315,0.8,136.2,170.25,0.528,"13877-91-3","CC(=CCC=C(C)C=C)C",0
"Furfuryl Methyl Sulfide",3,18.4,5.7,5.5,175,2.02916,1.082,128.2,118.48429,0.60051,"1438-91-1","CSCC1=CC=CO1",0
"4-Tert-Butylpyridine",3,17,4.1,3.4,197,1.99983,0.896,135.2,150.89286,2.67008,"3978-81-2","CC(C)(C)C1=CC=NC=C1",0
"p-Cymene",2,17.3,2.4,2.4,177,1.99983,0.85,134.2,157.88235,0.0354,"99-87-6","CC(C1=CC=C(C)C=C1)C",0
"n-Butyl Cyclohexane",3,16.2,0,0.6,180,1.86651,0.799,140.27,175.55695,1.45897,"1678-93-9","CCCCC1CCCCC1",0
"Methyl Heptenone",1,16.1,4.9,3.7,173,1.73319,0.85,126.2,148.47059,0.11594,"110-93-0","CC(=CCCC(=O)C)C",0
"m-Diethylbenzene",2,17.4,2.3,2.1,182,1.59986,0.86,134.2,156.04651,15,"141-93-5","CCC1=CC=CC(CC)=C1",0
"1-Octanal",2,16,6.3,4.4,171,1.5732,0.82,128.2,156.34146,0.0902,"124-13-0","CCCCCCCC=O",0
"2-Furfuryl Acetate",3,17.5,6.5,7.5,175,1.46654,1.1175,140.1,125.36913,1.00128,"623-17-6","O1C=CC=C1COC(C)=O",0
"Cyclohexyl Carbinol C6h11-Ch2oh",1,17.2,4.8,10.7,180,1.33322,0.933,114.2,122.40086,0.92367,"100-49-2","OCC1CCCCC1",0
"(Z)-3-Hexen-1-ol",1,16.5,5.7,11.7,156,1.33322,0.8,100.2,125.25,0.0904,"928-96-1","CC\C=C/CCO",0
"Crotonlactone",3,19,19.8,9.6,212,1.30656,1.185,84.07,70.94515,32.8008,"497-23-4","O=C1OCC=C1",0
"3-(Methylthio)Propanoic Acid Methyl Ester",3,17.4,6.2,7,210,1.07991,1.05,134.2,127.80952,0.168,"13532-18-8","COC(CCSC)=O",0
"Ethyl Aceto Acetate (Keto)",1,16.5,7.3,8.3,181,1.03991,1.03,130.14,126.34951,0.0411,"141-97-9","CC(CC(OCC)=O)=O",0
"2-Pentyl Pyridine",3,17.7,4.5,4,204,0.93325,0.9,149.2,165.77778,4.05,"2294-76-0","CCCCCC1=CC=CC=N1",0
"1-Phenyl-3-Methylbutane",3,16.9,1.6,2.4,193,0.93325,0.9,148.2,164.66667,0.522,"2049-94-7","CC(C)CCC1=CC=CC=C1",0
"2,6-Dimethylthiophenol",,19.5,3.1,4.5,223,0.79993,1.03,138.2,134.17476,5.871,"118-72-9","S-c(c(cc1)C)c(c1)C",0
"p-Methoxystyrene",3,18.2,4.6,4.8,205,0.79993,0.97,134.2,138.35052,5.9946,"637-69-4","C=CC1=CC=C(OC)C=C1",0
"2,6-Dimethyl-5-Heptenal",2,16.3,5.3,4.3,198,0.79993,0.86,140.2,163.02326,0.32938,"106-72-9","CC(CCC=C(C)C)C=O",0
"Hexyl Propanoate",2,15.9,3.8,4.8,180,0.79993,0.87,158.2,181.83908,0.07491,"2445-76-3","O=C(OCCCCCC)CC",0
"Myrtenyl Acetate",2,16.9,2.8,4.2,240,0.66661,1.013,194.3,191.80652,0.42546,"1079-01-2","CC(=O)OCC1=CCC2CC1C2(C)C",0
"2',4'-Dimethyl Acetophenone",2,18.4,6,3.5,228,0.66661,0.98,148.2,151.22449,1.36024,"89-74-7","CC1=CC(=C(C=C1)C(=O)C)C",0
"Myrtenol",3,17,3.8,8.9,222,0.66661,1.01,152.2,150.69307,0.4444,"515-00-4","CC1(C2CC=C(C1C2)CO)C",0
"Myrtenal",3,17,5,4.1,220,0.66661,1.006,150.2,149.30417,0.7042,"564-94-3","CC1(C2CC=C(C1C2)C=O)C",0
"Propiophenone",2,18.2,6.3,3.8,218,0.66661,0.993,134.2,135.14602,0.07169,"93-55-0","O=C(C1=CC=CC=C1)CC",0
"Pinocarveol",3,16.9,3.3,8.3,210,0.66661,0.974,152.2,156.26283,83.4,"5947-36-4","CC1(C2CC1C(=C)C(C2)O)C",0
"γ-Valerolactone",2,16.9,11.5,6.3,208,0.66661,1.05,100.1,95.33333,0.147,"108-29-2","CC(CC1)OC1=O",0
"(1-Thiapropyl)-Benzene",3,19.2,4.2,3.3,205,0.66661,1.05,138.2,131.61905,4.1265,"622-38-8","C1=CC=CC=C1SCC",0
"3-Butyl Pyridine",3,17.7,4.8,4.2,200,0.66661,0.9,135.2,150.22222,23.985,"539-32-2","CCCCC1=CN=CC=C1",0
"Laevo-Fenchone",,17.3,5.4,2.2,194,0.66661,1,152.2,152.2,0.105,"7787-20-4","CC1([C@H]2CC[C@](C2)(C1=O)C)C",0
"n-Heptyl Acetate",2,15.8,2.9,5.5,192,0.66661,0.867,158.24,182.51442,0.05193,"112-06-1","CC(OCCCCCCC)=O",0
"Propylene Carbonate",1,20,18,4.1,240,0.53329,1.2,102.09,85.075,0.03384,"108-32-7","O=C1OC(C)CO1",0
"Furfuryl Propionate",3,17.3,6.1,6.9,195,0.53329,1.074,154.2,143.57542,0.20406,"623-19-8","CCC(=O)OCC1=CC=CO1",0
"1-Nonanal",2,15.9,5.5,4.1,191,0.53329,0.82,142.2,173.41463,0.328,"124-19-6","CCCCCCCCC=O",0
"Butyl Lactate",1,15.8,6.5,10.2,185,0.53329,0.97,146.19,150.71134,0.14181,"138-22-7","O=C(C(O)C)OCCCC",0
"Ethyl Methyl Mercaptopropionate",3,17.1,5.7,6.3,197,0.49329,1.02,148.2,145.29412,0.17952,"13327-56-5","CCOC(=O)CCSC",0
"Menthofuran",2,17.2,4.6,5.6,210,0.39997,0.965,150.22,155.66839,0.61181,"494-90-6","CC1=COC2=C1CCC(C)C2",0
"Nutty Pyrazine",3,18.6,6.2,5.1,201,0.39997,1.056,134.2,127.08333,1.46784,"23747-48-0","CC1CCC2=NC=CN=C12",0
"Tropical Oxathiane",3,17,4.2,3.9,220,0.34664,0.975,160.3,164.41026,1.248,"67715-80-4","CCCC1CCOC(S1)C",0
"2-Ethyl Hexyl Acetate",1,15.8,2.9,5.1,200,0.30664,0.87,172.27,198.01149,0.04,"103-09-3","O=C(OCC(CC)CCCC)C",0
"2-Acetyl-1-Methyl Pyrrole",3,18.4,8.2,4.9,202,0.30131,0.985,123.2,125.07614,0.81263,"932-16-1","CC(=O)C1=CC=CN1C",0
"γ-Hexalactone",2,16.7,12.7,5.7,219,0.26664,1,114.1,114.1,0.22,"695-06-7","CCC1CCC(=O)O1",0
"m-Dimethoxybenzene",2,18.6,6,5.6,218,0.26664,1.045,138.2,132.2488,0.08883,"151-10-0","COC1=CC(OC)=CC=C1",0
"(Z)-6-Nonen-1-Al",2,16.3,5.7,4.5,214,0.26664,0.85,140.2,164.94118,1.8105,"2277-19-2","CC\C=C/CCCCC=O",0
"Nonyl Acetate",2,16,3.2,4.3,212,0.26664,0.88,186.3,211.70455,0.08976,"143-13-5","CCCCCCCCCOC(=O)C",0
"Furfuryl Butyrate",3,17.1,5.4,6.2,210,0.26664,1.047,168.2,160.64947,0.54339,"623-21-2","CCCC(=O)OCC1=CC=CO1",0
"Citronellal",2,16.5,4.5,3.9,206,0.26664,0.857,154.2,179.92999,0.157,"106-23-0","CC(CCC=C(C)C)CC=O",0
"Tetrahydro-2H-Pyran-2-Ylmethanol",2,17.2,6.5,12.1,189,0.26664,1,116.2,116.2,0.58,"100-72-1","OCC1OCCCC1",0
"Linalool",1,16.7,2.8,6.4,200,0.21332,0.85,154.2,181.41176,0.1642,"78-70-6","CC(=CCCC(C)(C=C)O)C",0
"Linalyl Formate",2,16.2,2.9,4.1,202,0.18532,0.91,182.3,200.32967,0.17745,"115-99-1","CC(=CCCC(C)(C=C)OC=O)C",0
"3-Decen-2-One",3,16.5,4.6,3.8,214,0.17332,0.84,154.2,183.57143,0.336,"10519-33-2","CCCCCCC=CC(=O)C",0
"Diethylene Glycol Monoethyl Ether",1,16.1,9.2,12.2,202,0.16799,0.98,134.18,136.91837,0.02764,"111-90-0","CCOCCOCCO",0
"Linalyl Acetate",1,16.3,2,3.5,220,0.14665,0.9,196.3,218.11111,0.07011,"115-95-7","O=C(C)OC(C=C)(C)CC/C=C(C)\C",0
"β-Ionone    ",,17,3.6,3.5,254,0.13332,0.95,192.3,202.42105,0.2185,"79-77-6","O=C(C)/C=C/C1=C(C)CCCC1(C)C",0
"Para-Ethyl Acetophenone",3,18.3,6.3,3.6,239,0.13332,0.98,148.2,151.22449,0.93982,"937-30-4","CCC1=CC=C(C=C1)C(=O)C",0
"Meta-Anisaldehyde",1,19.1,8.8,6.1,233,0.13332,1.1,136.1,123.72727,0.418,"591-31-1","COC1=CC=CC(=C1)C=O",0
"Delta-Hexalactone",2,16.8,10.7,5.5,231,0.13332,1,114.1,114.1,0.685,"823-22-3","CC1CCCC(=O)O1",0
"Bornyl Acetate",1,16.7,2.7,3,230,0.13332,0.98,196.3,200.30612,0.25872,"5655-61-8","CC(=O)O[C@@H]1C[C@@H]2CC[C@]1(C2(C)C)C",0
"Furfuryl Valerate",3,17.1,5.1,6,230,0.13332,1.024,182.2,177.92969,0.29696,"36701-01-6","CCCCC(=O)OCC1=CC=CO1",0
"Methyl Furfuryl Disulfide",3,18.3,7.4,5.5,230,0.13332,1.181,160.3,135.73243,0.76529,"57500-00-2","CSSCC1=CC=CO1",0
"Methyl Phenyl Acetate",2,17.9,4.5,6.1,218,0.13332,1.066,150.2,140.90056,0.06108,"101-41-7","COC(=O)CC1=CC=CC=C1",0
"Decanal",2,16,5.1,4,208,0.13332,0.83,156.3,188.31325,1.0541,"112-31-2","CCCCCCCCCC=O",0
"(E)-Citral",1,16.8,5.2,4.3,229,0.11999,0.9,152.2,169.11111,0.1044,"141-27-5","CC(=CCC/C(=C/C=O)/C)C",0
"1-Octanol",1,16,5,11.2,195,0.10666,0.83,130.23,156.90361,0.0348,"111-87-5","CCCCCCCCO",0
"Ethylene Glycol Diacetate",1,16.2,4.7,9.8,186,0.10666,1.1,146.14,132.85455,0.062,"111-55-7","CC(OCCOC(C)=O)=O",0
"γ-Heptalactone",2,16.6,11.5,5,223,0.09999,0.96,128.2,133.54167,0.1536,"105-21-5","CCCC1CCC(=O)O1",0
"1,3-Butanediol",3,16.5,8.1,20.9,204,0.07999,1,90.12,90.12,0.0314,"107-88-0","CC(O)CCO",0
"2-Ethyl Fenchol",3,17,3.4,5.4,224,0.05333,0.96,182.3,189.89583,0.384,"18368-91-7","CCC1(C(C2CCC1(C2)C)(C)C)O",0
"(Z)-Verbenol",3,17,3.1,8.5,215,0.05333,1,152.2,152.2,15.72,"1845-30-3","CC1=C[C@H]([C@@H]2C[C@H]1C2(C)C)O",0
"Geraniol",1,16.8,4,8.3,230,0.04,0.89,154.2,173.25843,0.24208,"106-24-1","C/C(C)=C\CC/C(C)=C/CO",0
"Cis-3,7-Dimethyl-2,6-Octadien-1-ol",2,16.8,4,8.3,230,0.04,0.89,154.2,173.25843,0.10057,"106-25-2","C\C(CC\C=C(C)\C)=C/CO",0
"Octalactone",1,16.5,12.3,5.1,235,0.032,1,142.2,142.2,0.106,"104-50-7","CCCCC1CCC(=O)O1",0
"Diethylene Glycol Monobutyl Ether",1,16,7,10.6,230,0.02666,0.95,162.23,170.76842,0.024,"112-34-5","CCCCOCCOCCO",0
"Farnesene",3,16.7,0.8,2,260,0.016,0.84,204.3,243.21429,0.2394,"502-61-4","CC(=CCC/C(=C/C\C=C(/C)\C=C)/C)C",0
"Nerolidol",1,16.9,1.9,5,266,0.01333,0.9,222.4,247.11111,0.0945,"7212-44-4","CC(=CCCC(=CCCC(C)(C=C)O)C)C",0
"Neryl Acetate",,16.7,3,4.5,247,0.01333,0.9,196.3,218.11111,0.1458,"141-12-8","CC(=CCC/C(=C/COC(=O)C)/C)C",0
"γ-Nonalactone",1,16.5,10.3,4.8,243,0.01333,0.96,156.2,162.70833,0.07363,"104-61-0","CCCCCC1CCC(=O)O1",0
"4-Phenyl-2-Butanol",3,17.8,4.4,9.6,239,0.01333,0.97,150.2,154.84536,2.99924,"2344-70-9","CC(CCC1=CC=CC=C1)O",0
"Linalyl Propionate",,16.3,1.9,3.2,226,0.01333,0.9,210.3,233.66667,0.0999,"144-39-8","CCC(=O)OC(C)(CCC=C(C)C)C=C",0
"α-Terpinyl Acetate",2,16.6,2.9,3.6,220,0.01333,0.94,196.3,208.82979,0.1175,"8007-35-0","CC1=CCC(CC1)C(C)(C)OC(=O)C",0
"Terpineol",2,17.1,3.6,7.6,218,0.00533,0.93,154.2,165.80645,0.07328,"10482-56-1","CC1=CCC(CC1)C(C)(C)O",0
"Glycerol Triacetate",1,16.5,4.5,9.1,259,0.00267,1.15,218.21,189.74783,0.04071,"102-76-1","CC(OCC(OC(C)=O)COC(C)=O)=O",0
"Propylene Glycol Monophenyl Ether",1,17.4,5.3,11.5,242,0.00267,1.06,152.19,143.57547,0.04463,"770-35-4","CC(COC1=CC=CC=C1)O",0
"Triethylene Glycol",1,16,12.5,18.6,285,0.00133,1.12,150.17,134.08036,0.034,"112-27-6","OCCOCCOCCO",0
"Caryophyllene",3,16.8,0.7,2.2,276,0.00267,0.8,204.3,255.375,21.4,"87-44-5","CC1=CCCC(=C)[C@H]2CC([C@@H]2CC1)(C)C",0
"Caprolactone (Epsilon)",1,18,15,7.4,235,1.3,1.08,114.14,105.68519,0.08446,"502-44-3","O=C1OCCCCC1",0
"Dimethyl Sulfoxide (DMSO)",1,18.4,16.4,10.2,189,2.5,1.1,78.14,71.03636,0.04576,"67-68-5","O=S(C)C",0
"Anisole",2,17.8,4.4,6.9,154,3.4,0.99,108.14,109.23232,0.05009,"100-66-3","COC1=CC=CC=C1",0
"Water",,15.5,16,42.3,100,23,1,18.02,18.02,0.0005,"7732-18-5","[H]O[H]",0
"2-Propanol",1,15.8,6.1,16.4,82.4,43,0.786,60.1,76.4631,0.0236,"67-63-0","OC(C)C",0
"1,3-Dioxolane",1,18.1,6.6,9.3,81,57.3,0.99,74.08,74.82828,0.0964,"646-06-0","C1OCCO1",0
"Ethanol",1,15.8,8.8,19.4,78.3,59,0.79,46.07,58.31646,0.139,"64-17-5","CCO",0
"Ethyl Acetate",1,15.8,5.3,7.2,77,97,0.9,88.11,97.9,0.03879,"141-78-6","CC(OCC)=O",0
"Acetone",1,15.5,10.4,7,56.2,233,0.79,58.08,73.51899,0.03484,"67-64-1","CC(C)=O",0
"Cyclobutanone",3,18.3,11.4,5.2,96,58.5,0.938,70.09,74.72281,25.77624,"1191-95-3","O=C1CCC1",0
"Cyclobutanol",,17.5,7,14.6,124,8.13,0.944,72.1,76.37712,52.18432,"2919-23-5","OC1CCC1",0
"Propanedioic Acid, Dimethyl Ester",1,16.81,7.27,9.51,181,0.15,1.156,132.1,114.27336,0.07745,"108-59-8","O=C(OC)CC(OC)=O",0
"2-Acetyl Pyridine",1,19.17,10.12,6.26,188,0.2,1.08,121.1,112.12963,0.27864,"1122-62-9","CC(=O)C1=CC=CC=N1",0
"Cyclopentanone",1,17.9,11.9,5.2,131,11.4,0.95,84.12,88.54737,0.076,"120-92-3","O=C1CCCC1",0
"Ethylcyclopentane",3,16.07,0.1,0.1,103,50.66236,0.78,98.2,125.89744,37.284,"1640-89-7","CCC1CCCC1",0
"1,1-Dimethylcyclohexane",3,15.99,0.1,0.1,120,24.2646,0.8,112.2,140.25,43.6,"590-66-9","CC1(C)CCCCC1",0
"2-Formyl Pyrrole",3,19.81,14.07,11.44,219,0.13332,1.13,95.1,84.15929,3.3561,"1003-29-8","C1=CNC(=C1)C=O",0
"2,4-Dimethylpyrrole",3,18.23,6.52,7.56,167,2.53312,0.924,95.1,102.92208,19.9584,"625-82-1","CC1=CNC(C)=C1",0
"3-Methylcyclopentanone",1,17.62,8.61,4.68,145,7.73268,0.913,98.1,107.44797,13.91412,"1757-42-2","O=C1CC(C)CC1",0
"3-Methyl-2-Cyclopenten-1-One",3,18.27,8.11,6.05,186,0.3,0.98,96.1,98.06122,4.2532,"2758-18-1","CC1=CC(=O)CC1",0
"Thymyl Methyl Ether",3,17.47,3.65,3.73,216,0.13332,0.94,164.2,174.68085,0.84976,"1076-56-8","CC1=CC(=C(C=C1)C(C)C)OC",0
"4-Ethyl Anisole",3,18,4.75,4.81,195,0.79993,0.95,136.2,143.36842,2.489,"1515-95-3","CCC1=CC=C(C=C1)OC",0
"Furfural Diethyl Acetal",3,16.47,5.7,4.93,191,0.93325,0.996,170.2,170.88353,10.956,"13529-27-6","CCOC(C1=CC=CO1)OCC",0
"Cyclohexyl Formate",,17,5.15,6.04,163,2.37313,0.99,128.2,129.49495,3.2175,"4351-54-6","O=COC1CCCCC1",0
"Tetrahydrothiapyran",,18.5,6.3,8.9,142,9.59918,0.98,102.2,104.28571,12.4656,"1613-51-0","C1CCSCC1",0
"Tetramethylene Sulfoxide",3,18.2,11,9.1,237,0.04,1.17,104.17,89.03419,2.8782,"1600-44-8","C1CCS(=O)C1",0
"Diethyl Sulfide",3,16.8,3.1,2,92,79.9932,0.83,90.19,108.66265,1.21,"352-93-2","CCSCC",0
"Diethyl Sulfite",3,16.82,7.99,4.27,160,4.93291,1.07,138.2,129.15888,2.8462,"623-81-4","CCOS(OCC)=O",0
"4-Methylpyrimidine",3,18.5,9.42,6.57,142,7.10606,1.01,94.11,93.17822,7.4942,"3438-46-8","CC1=NC=NC=C1",0
"5-Methyl Thiazole",3,18.56,6.86,7.55,142,6.01282,1.12,99.15,88.52679,27.7312,"3581-89-3","CC1=CN=CS1",0
"Pineapple Pentenoate",3,15.92,3.71,4.92,155,4.2663,0.873,142.2,162.8866,1.08252,"53399-81-8","CCOC(=O)C(C)CC=C",0
"Methyl Levulinate",3,16.81,8.36,7.45,195,0.53329,1.051,130.1,123.78687,0.573,"624-45-3","CC(=O)CCC(=O)OC",0
"Isovaleraldehyde Propylene Glycol Acetal",3,15.87,4.09,3.79,153,4.66627,0.895,144.2,161.11732,0.77776,"18433-93-7","CC1COC(O1)CC(C)C",0
"1-Hepten-3-ol",3,16.13,4.42,10.01,156,1.59986,0.836,114.2,136.60287,2.09,"4938-52-7","CCCCC(C=C)O",0
"Methyl 2-(Methyl Thio) Acetate",3,17.59,6.88,7.65,157.4,3.73302,1.11,120.2,108.28829,3.3,"16630-66-3","COC(=O)CSC",0
"4-Methyl 4-Mercaptopentan-2-One 1% In Pg",3,16.63,7.16,5.34,174,1.06658,0.961,132.2,137.56504,13.18492,"19872-52-7","CC(=O)CC(C)(C)S",0
"3-Decanone",3,16.01,4.84,3.18,205,0.26664,0.825,156.3,189.45455,1.8018,"928-80-3","CCCCCCCC(=O)CC",0
"Hexenyl Isobutyrate",2,16.19,3.44,4.17,217,0.26664,0.878,170.2,193.84966,0.14048,"41519-23-7","CC\C=C/CCOC(=O)C(C)C",0
"1-Penten-3-ol",3,16.01,5.62,11.76,115,14.93206,0.838,86.1,102.74463,0.5447,"616-25-1","CCC(C=C)O",0
"(Z)-4-Hepten-1-ol",3,16.53,5.47,10.19,176,0.53329,0.85,114.2,134.35294,16.728,"6191-71-5","CC\C=C/CCCO",0
"Ethyl Tiglate.",2,16.34,4.42,5.69,156,5.73285,0.923,128.2,138.89491,0.29813,"5837-78-5","C(/C)=C(/C)C(OCC)=O",0
"Leaf Acetal",2,15.96,4.12,3.74,183,0.66661,0.85,172.3,202.70588,3.3235,"28069-74-1","CC\C=C\CCOC(C)OCC",0
"5-Methyl-2-Hepten-4-One",3,16.34,4.64,3.33,170,1.59986,0.845,126.2,149.34911,1.859,"81925-81-7","CCC(C)C(=O)C=CC",0
"Isopropyl 2-Methyl Butyrate",3,15.48,3.16,3.99,150,6.79942,0.851,144.2,169.44771,0.09106,"66576-71-4","CCC(C)C(=O)OC(C)C",0
"2-Ethyl-4,5-Dimethyl Oxazole",3,16.49,5.83,4.19,140,9.33254,1,125.2,125.2,15.3,"53833-30-0","CCC1=NC(=C(O1)C)C",0
"2-Methyl-1,3-Dioxolane",2,17.3,4.8,5.8,83,116.79007,0.982,88.11,89.72505,1.85009,"497-26-7","CC1OCCO1",0
"Vanilla Carboxylate",2,16.95,3.92,5.38,183,1.06658,0.995,142.2,142.91457,4.44765,"4630-82-4","COC(=O)C1CCCCC1",0
"Di-Isobutyl Ketone",1,16,3.7,4.1,173,1.99983,0.989,142.24,143.82204,1.6813,"108-83-8","CC(C)CC(CC(C)C)=O",0
"3-Acetyl-2,5-Dimethyl Thiophene",3,18.39,6.44,5.66,224,0.13332,1.086,154.23,142.01657,4.82184,2530-10-01,"CC1=CC(=C(S1)C)C(=O)C",0
"Acetoin Acetate",3,16.7,7.73,7.08,155,2.79976,1.025,130.1,126.92683,0.93583,"4906-24-5","CC(C(=O)C)OC(=O)C",0
"Isoamyl Isobutyrate",3,15.49,3.21,3.94,162,2.53312,0.857,158.2,184.59743,0.0977,2050-01-03,"CC(C)CCOC(=O)C(C)C",0
"Hexyl Isovalerate",2,15.81,3,3.93,215,0.26664,0.857,186.3,217.38623,0.10627,"10032-13-0","O=C(OCCCCCC)CC(C)C",0
"Grape Butyrate",3,16.64,7.08,12.04,171,0.53329,1.013,132.2,130.50346,0.60071,"5405-41-4","CCOC(=O)CC(C)O",0
"Isodihydrolavandulal",2,15.93,4.69,2.68,189,0.26664,0.845,154.2,182.48521,0.34223,"35158-25-9","CC(C)CC=C(C=O)C(C)C",0
"Isobutyl Isopentanoate",2,15.44,3.1,3.85,170,1.86651,0.851,158.2,185.89894,0.43231,"589-59-3","CC(C)CC(OCC(C)C)=O",0
"Methyl Heptadienone",3,17.07,5.34,4.39,221,0.26664,0.89,124.2,139.55056,3.54932,"1604-28-0","CC(=C\C=C\C(=O)C)C",0
"(Z)-3-Hexen-1-Yl Formate",2,16.38,5.56,6.17,155,3.46637,0.898,128.2,142.76169,0.29095,"33467-73-1","CC\C=C/CCOC=O",0
"Furfuryl Thiopropionate",3,18.44,5.86,5.25,221,0.13332,1.11,170.2,153.33333,0.8325,"59020-85-8","CCC(=O)SCC1=CC=CO1",0
"Ethyl 3-Hexenoate",3,16.3,4.27,5.39,200,0.26664,0.89,142.2,159.77528,0.3382,"2396-83-0","CCC=CCC(=O)OCC",0
"Acetoin Butyrate",3,16.46,7.05,5.72,216,0.26664,0.982,158.2,161.0998,0.48216,"84642-61-5","CCCC(=O)OC(C)C(=O)C",0
"3-(5-Methyl-2-Furyl) Butanal",3,16.96,6.81,4.99,230,0.13332,1.006,152.2,151.29225,2.67596,"31704-80-0","CCC(C=O)C1=CC=C(O1)C",0
"1,2-Cyclohexanedione",3,18.6,10.3,8,195,0.66661,1.12,112.13,100.11607,6.496,"765-87-7","C1CCC(=O)C(=O)C1",0
"3-Hexanone",3,15.74,6.68,4.08,121,16.13196,0.817,100.2,122.64382,1.1536,"589-38-8","CCC(CCC)=O",0
"W321818 Trans-2-Pentenal",3,16.51,8.06,6.15,125,15.33203,0.86,84.1,97.7907,4.6784,"1576-87-0","O=C/C=C/CC",0
"o-Xylene",2,17.8,1,3.1,144,7,0.88,106.17,120.64773,0.0535,"95-47-6","CC1=C(C)C=CC=C1",1
"Benzaldehyde",2,19.4,7.4,5.3,179,1.33,1.05,106.12,101.06667,0.0335,"100-52-7","O=C(C1=CC=CC=C1)[H]",1
"1,2-Dimethoxybenzene",1,19.2,4.4,9.4,206,0.62661,1.084,138.17,127.4631,0.10081,"91-16-7","COC1=C(OC)C=CC=C1",1
"Sulfolane (Tetramethylene Sulfone)",1,17.8,17.4,8.7,285,0.00827,1.26,120.17,95.37302,0.10445,"126-33-0","O=[S]1(CCCC1)=O",1
"Ethylene Glycol",1,17,11,26,196,0.065,1.113,62.07,55.76819,0.04519,"107-21-1","OCCO",1
"Phenyl Acetate",2,19.8,5.2,6.4,196,0.53329,1.073,136.15,126.88723,0.08262,"122-79-2","CC(OC1=CC=CC=C1)=O",1
"Toluene",2,18,1.4,2,110.6,37.86345,0.87,92.14,105.90805,0.0186,"108-88-3","CC1=CC=CC=C1",1
"d-Limonene",3,17.2,1.8,4.3,177,2.63978,0.8411,136.24,161.97836,0.068,"5989-27-5","CC1=CCC(CC1)C(=C)C",1
"β-Pinene",3,16.2,1,1.8,165,3.90633,0.872,136.2,156.19266,0.0487,"127-91-3","C=C(CC2)C1C(C)(C)C2C1",0
"Tetrahydrofurfurylamine",3,17.3,6.4,8.2,154,4.2663,0.98,101.15,103.21429,0.13152,"4795-29-3","C1CC(OC1)CN",0
"4-Methoxy Acetophenone",2,18.9,11.2,7,254,0.00859,1.082,150.18,138.79852,0.09197,"100-06-1","CC(C1=CC=C(OC)C=C1)=O",1
"Tetrahydronaphthalene",2,19.6,2,2.9,207.6,0.49062,0.97,132.21,136.29897,0.03647,"119-64-2","C12=CC=CC=C1CCCC2",1
"Tetrahydrofuran (THF)",1,16.8,5.7,8,65,215.98164,0.889,72.11,81.11361,0.045,"109-99-9","C1CCOC1",1
"Carbon Disulfide (0 Dipole Moment)",2,20.2,0,0.6,46,478.62598,1.26,76.14,60.42857,0.104,"75-15-0","S=C=S",1
"Thiophene",3,18.9,2.4,7.8,84,106.25763,1.065,84.14,79.00469,0.10991,"110-02-1","C1=CC=CS1",1
"Tetramethylene Sulfide",2,18.6,6.7,6,121,24.53125,0.9987,88.17,88.28477,0.09827,"110-01-0","C1CCSC1",0
"p-Bromoanisole",2,19.3,7.1,6.3,215,0.26664,1.494,187,125.16734,0.20528,"104-92-7","COC1=CC=C(Br)C=C1",3
"1,8-Diiodooctane",3,18.3,4.1,3.2,363,0.00001,1.84,366.02,198.92391,6.8448,"24772-63-2","C(CCCCI)CCCI",2
"Methylene Diiodide (Diiodomethane)",1,22,3.9,5.5,181,1.59986,3.32,267.84,80.6747,0.359,"75-11-6","[H]C(I)I[H]",3
"Chloroiodomethane    ",,19.8,7.7,4.4,109,47.59595,2.422,176.4,72.83237,1.11896,"593-71-5","ClCI",2
"1,8-Octane Dithiol",3,17.4,5.9,5.6,269.5,0.001,0.96,178.4,185.83333,8.1024,"1191-62-4","C(CCCCS)CCCS",0
"Dibenzyl Ether",2,19.6,3.4,5.2,298,0.00137,1.043,198.26,190.08629,0.03442,"103-50-4","C1(COCC2=CC=CC=C2)=CC=CC=C1",1
"Diphenyl Ether",2,19.4,3.4,4,259,0.03,1.073,170.21,158.63001,0.03863,"101-84-8","C1(OC2=CC=CC=C2)=CC=CC=C1",1
"1-Chloronaphthalene",2,20.5,4.9,2.5,259,0.03866,1.1938,162.62,136.22047,0.085,"90-13-1","ClC1=C(C=CC=C2)C2=CC=C1",3
"1-Phenylnaphthalene",3,19.9,2.7,3.8,334,0.00001,1.085,204.3,188.29493,6.727,"605-02-7","C1(C2=CC=CC=C2)=C(C=CC=C3)C3=CC=C1",0
"Nitrobenzene",3,20,10.6,3.1,211,0.32664,1.2,123.11,102.59167,0.048,"98-95-3","O=[N+]([O-])C1=CC=CC=C1",1
"Benzyl Benzoate",2,20,5.1,5.2,323.5,0.0003,1.1121,212.25,190.85514,0.04293,"120-51-4","O=C(OCC2=CC=CC=C2)C1=CC=CC=C1",1
"Butyl Benzoate",2,18.3,5.6,5.5,250,0.01333,1.01,178.23,176.46535,0.07413,"136-60-7","O=C(C1=CC=CC=C1)OCCCC",0
"Methyl Phenyl Sulfide",2,19.6,4.8,4.7,193,0.63995,1.05,124.21,118.29524,0.2184,"100-68-5","CSC1=CC=CC=C1",1
"Cyclohexanol",1,17.4,4.1,13.5,161,0.87593,0.96,100.16,104.33333,0.0312,"108-93-0","OC1CCCCC1",1
"N-Methyl-2-Pyrrolidone (NMP)",2,18,12.3,7.2,202,0.45996,1.03,99.13,96.24272,0.03502,"872-50-4","CN1C(CCC1)=O",1
"3,5-Dimethylanisole",3,18.1,4.5,4.9,193,0.79993,0.963,136.19,141.42264,1.94911,"874-63-5","CC1=CC(=CC(=C1)OC)C",1
"Cyclopentyl Methyl Ether (Cpme)",3,16.7,4.3,4.3,106,46.12941,0.86,100.16,116.46512,0.0819,"5614-37-9","COC1CCCC1",0
"2-Methoxy-1,3-dioxolane",3,17.8,8.4,7.7,130,16.53193,1.092,104.1,95.32967,1.92847,"19693-75-5","COC1OCCO1",0
"2-Isopropylanisole",3,17.5,3.7,3.6,200,0.39997,0.936,150.22,160.49145,2.2464,"2944-47-0","CC(C)C1=CC=CC=C1OC",0
"Benzyl Alcohol",3,18.4,6.3,13.7,205,0.12532,1.045,108.14,103.48325,0.03041,"100-51-6","OCC1=CC=CC=C1",0
"Menthol",2,16.5,3.5,6.9,212,0.01023,0.89,156.3,175.61798,0.18334,"89-78-1","CC(C(CCC(C)C1)C1O)C",1
"Acetonitrile",2,15.3,18,6.1,81.6,118.38994,0.787,41.05,52.1601,0.0648,"75-05-8","CC#N",0
"1-Butanol",1,16,5.7,15.8,117.7,9.33254,0.81,74.12,91.50617,0.0191,"71-36-3","CCCCO",1
"2-Butanol",1,15.8,5.7,14.5,98,24.39793,0.808,74.12,91.73267,0.0354,"78-92-2","CC(O)CC",0
"t-Butyl Alcohol",1,15.2,5.1,14.7,82.4,54.26205,0.78,74.12,95.02564,0.0223,"75-65-0","O[C@](C)(C)C",0
"t-Butyl Acetate",1,15,3.7,6,98,62.66134,0.866,116.16,134.13395,0.10305,"540-88-5","CC(C)(C)OC(C)=O",0
"Diacetone Alcohol",1,15.8,8.2,10.8,166,1.08,0.931,116.16,124.76907,0.0312,"123-42-2","CC(CC(C)(O)C)=O",0
"N,N-Dimethyl Acetamide",2,16.8,11.5,9.4,165,2.66644,0.937,87.12,92.97759,0.0322,"127-19-5","CC(N(C)C)=O",1
"Dimethyl Formamide (DMF)",2,17.4,13.7,11.3,153,5.15956,0.95,73.09,76.93684,0.068,"68-12-2","[H]C(N(C)C)=O",1
"1,4-Dioxane",2,17.5,1.8,9,102,50.79568,1.03,88.11,85.54369,0.107,"123-91-1","C1COCCO1",1
"Dipropylene Glycol",1,16.7,8.2,15.5,235,0.01,1.02,134.18,131.54902,0.0361,"2396-61-4","OCCCOCCCO",0
"Cyclohexanone",1,17.8,8.4,5.1,156,6.6661,0.945,98.14,103.85185,0.0472,"108-94-1","O=C1CCCCC1",1
"Ethyl Lactate",1,16,7.6,12.5,154,4.99958,1.031,118.13,114.57808,0.04268,"97-64-3","CCOC(=O)C(C)O",1
"Ethylene Carbonate",1,18,21.7,5.1,244,0.01333,1.321,88.06,66.66162,0.06341,"96-49-1","O=C1OCCO1",1
"γ-Butyrolactone (GBL)",1,18,16.6,7.4,204,0.59995,1.13,86.09,76.18584,0.02486,"96-48-0","O=C1CCCO1",1
"Isopropyl Acetate",1,14.9,4.5,8.2,89,80.48649,0.874,102.13,116.85355,0.0335,"108-21-4","CC(OC(C)C)=O",0
"Isophorone",1,17,8,5,215,0.58662,0.92,138.21,150.22826,0.0416,"78-59-1","CC(CC(C)=CC1=O)(C1)C",1
"Methyl Ethyl Ketone (MEK)",1,16,9,5.1,80,120.78973,0.805,72.11,89.57764,0.0289,"78-93-3","CC(CC)=O",0
"Methylene Dichloride (Dichloromethane)",,17,7.3,7.1,40,579.9507,1.33,84.93,63.85714,0.023,"75-09-2","[H]C(Cl)(Cl)[H]",3
"Methyl Isobutyl Ketone (MIBK)",1,15.3,6.1,4.1,116,26.53108,0.8,100.16,125.2,0.0444,"108-10-1","CC(CC(C)C)=O",0
"1-Nitropropane",1,16.6,12.3,5.5,132,13.46552,0.99,89.09,89.9899,0.09326,"108-03-2","O=[N+]([O-])CCC",1
"2-Phenoxy Ethanol",1,17.8,5.7,14.3,245,0.00933,1.11,138.17,124.47748,0.04773,"122-99-6","OCCOC1=CC=CC=C1",0
"Propylene Glycol Monomethyl Ether Acetate",2,15.6,5.6,9.8,146,5.22622,0.969,132.16,136.38803,0.0404,"108-65-6","CC(COC)OC(=O)C",0
"Tetrahydrofurfuryl Alcohol",2,17.8,8.2,12.9,178,1.06658,1.05,102.13,97.26667,0.0406,"97-99-4","OCC1CCCO1",1
"Indene",1,18.7,2.6,9,182,1.46654,0.996,116.16,116.62651,3.90432,"95-13-6","C1(CC=C2)=C2C=CC=C1",1
"Indane",3,19,3,2.9,176,1.95983,0.965,118.2,122.48705,0.3,"496-11-7","C1(C=CC=C2)=C2CCC1",1
"Methyl Benzoate",1,18.9,8.2,4.7,199,0.50662,1.088,136.15,125.13787,0.04493,"93-58-3","O=C(OC)C1=CC=CC=C1",0
"Ethyl Benzoate",1,17.9,6.2,6,212,0.35997,1.049,150.18,143.16492,0.0556,"93-89-0","O=C(OCC)C1=CC=CC=C1",0
"1-Methyl Naphthalene",2,19.7,0.8,4.7,245,0.08933,1.0202,142.2,139.38443,0.10304,"90-12-0","CC1=C(C=CC=C2)C2=CC=C1",1
"1,4-Dimethylnaphthalene",3,19,1,4,268,0.02666,1.016,156.2,153.74016,12.11072,"571-58-4","CC1=C(C=CC=C2)C2=C(C)C=C1",0
"Cyclohexyl Benzene",2,18.7,0,1,240.1,0.05333,0.95,160.26,168.69474,0.342,"827-52-1","C1(C2=CC=CC=C2)CCCCC1",1
"1,5-Dimethyltetralin",3,18.1,2.8,2.8,249,0.09066,0.946,160.25,169.39746,0.554,"21564-91-0","CC1CCCC2=C(C=CC=C12)C",0
"Acetophenone",1,18.8,9,4,202,0.52929,1.028,120.15,116.87743,0.0346,"98-86-2","CC(C1=CC=CC=C1)=O",0
"Methyl Cyclohexane",2,16,0,1,101,61.32812,0.77,98.19,127.51948,0.0436,"108-87-2","CC1CCCCC1",1
"Glycerol",1,17.4,11.3,27.2,290,0.00022,1.26,92.09,73.0873,0.0396,"56-81-5","OC(CO)CO",0
"Chloroform",3,17.8,3.1,5.7,61,262.64434,1.492,119.38,80.0134,0.0523,"67-66-3","ClC(Cl)(Cl)[H]",3
"Chlorobenzene",2,19,4.3,2,132,15.99864,1.106,112.56,101.77215,0.035,"108-90-7","ClC1=CC=CC=C1",3
"o-Dichlorobenzene",2,19.2,6.3,3.3,180,1.81318,1.306,147,112.55743,0.039,"95-50-1","ClC1=C(Cl)C=CC=C1",3
"1,2,4-Trichlorobenzene",3,20.2,4.2,3.2,213,0.61328,1.459,181.45,124.366,0.06507,"120-82-1","C1=CC(=C(C=C1Cl)Cl)Cl",3
"2-Chlorothiophene",3,19.2,6.2,8,128,31.67731,1.286,118.59,92.21617,0.52726,"96-43-5","ClC1=CC=CS1",3
"o-Chlorotoluene",2,19,4.9,2.3,159,4.57294,1.0826,126.59,116.93146,0.04969,"95-49-8","CC(C=CC=C1)=C1Cl",3
"m-Chlorotoluene",2,18.6,3.2,2.5,162,4.90625,1.072,126.6,118.09701,0.13722,"108-41-8","CC1=CC(Cl)=CC=C1",3
"Bromoform",3,20,5,7,149.5,7.19939,2.89,252.73,87.44983,2.10392,"75-25-2","[H]C(Br)(Br)Br",3
"Bromobenzene",2,19.2,5.5,4.1,156,5.57286,1.5,157.01,104.67333,0.0819,"108-86-1","BrC1=CC=CC=C1",3
"Benzene",3,18.4,0,2,80,126.38926,0.88,78.11,88.76136,0.082,"71-43-2","C1=CC=CC=C1",1
"1-Bromonaphthalene",3,20.6,3.1,4.1,280,0.00133,1.48,207.07,139.91216,0.19684,"90-11-9","BrC2=CC=CC1=CC=CC=C12",2
"Tetrahydrofurfuryl Propionate",2,16.7,5.8,6.2,178,1.99983,1.054,158.2,150.09488,0.0406,"637-65-0","CCC(=O)OCC1CCCO1",1
"Diphenyl Sulfide",3,20.3,3.5,3.5,296,0.01333,1.113,186.3,167.38544,0.86591,"139-66-2","C1(SC2=CC=CC=C2)=CC=CC=C1",1
"Phenyl Acetaldehyde",1,18.5,7.2,5.6,195,0.51996,1.035,120.1,116.03865,0.14387,"122-78-1","C1=CC=C(C=C1)CC=O",1
"2-Bromo Propene",3,16.1,6,4.9,48.4,446.6287,1.362,120.98,88.82526,5.12112,"557-93-7","BrC(C)=C",2
"N-Methylpyrrole",3,17.8,5.6,5.6,113,19.9983,0.914,81.1,88.73085,0.1706,"96-54-8","CN1C=CC=C1",0
"1-Phenylpyrrole",3,19.4,4.4,4.6,234,0.02933,1.031,143.18,138.87488,3.38993,"635-90-5","C1=CC=C(C=C1)N2C=CC=C2",0
"2-Methyl-2-Cyclopenten-1-one",3,18.3,8.1,6.1,160,7.55936,0.979,96.13,98.19203,36.223,"1120-73-6","CC1=CCCC1=O",0
"2-Ethylpyrrole",3,18.2,6.8,7.8,165,0.98658,0.929,95.14,102.41119,100.332,"1551-06-0","CCC1=CC=CN1",0
"1-(Dimethylamino)pyrrole",3,17.4,5,5.2,140,3.69302,0.912,110.16,120.78947,9.24768,"78307-76-3","CN(C)N1C=CC=C1",0
"3-Methyl-2-thiophenecarboxaldehyde",3,18.9,12.5,8.1,215,0.42663,1.17,126.18,107.84615,0.98046,"5834-16-2","CC1=C(SC=C1)C=O",0
"2-Cyclopenten-1-One",3,18.4,9.8,6.2,150,5.33288,0.98,82.1,83.77551,6.1544,"930-30-3","O=C1C=CCC1",0
"1-Methylcyclopentene",3,16.9,2.7,4,74,106.6576,0.779,82.1,105.39153,4.50262,"693-89-0","CC1=CCCC1",1
"Cyclopentene",3,16.7,3.8,1.7,45,507.22355,0.773,68.12,88.12419,0.276,"142-29-0","C1=CCCC1",1
"1-Acetyl-1-cyclohexene",3,17.5,5.1,4.9,202,1.1999,0.966,124.18,128.55072,4.6368,"932-66-1","CC(=O)C1=CCCCC1",0
"1,2-Propyleneglycol sulfite",3,18.9,9.2,5.2,178,2.23981,1.293,122.15,94.47022,11.23617,"1469-73-4","CC1COS(=O)O1",0
"1-Methylpyrazole",3,18,8.9,6.7,127,6.6661,0.988,82.1,83.09717,10.9668,"930-36-9","CN1C=CC=N1",0
"5-tert-Butyl-m-xylene",3,16.8,1.6,1.9,209,0.53329,0.867,162.27,187.16263,0.13439,"98-19-1","CC1=CC(=CC(=C1)C(C)(C)C)C",0
"3-Methoxythiophene",3,18.7,6.1,8.5,156,6.13281,1.143,114.17,99.88626,16.3449,"17573-92-1","COC1=CSC=C1",0
"Farnesol",2,17,3.3,5.6,294,0.00005,0.886,222.4,251.0158,0.25694,"4602-84-0","CC(=CCCC(=CCCC(=CCO)C)C)C",1
"Styralyl Acetate",1,17.6,3.6,5.2,288,0.01333,1.028,164.2,159.72763,0.06476,"93-92-5","CC(C1=CC=CC=C1)OC(=O)C",0
"Dimethyl Phthalate",1,18.6,10.8,4.9,282,0.00411,1.19,194.19,163.18487,0.04403,"131-11-3","O=C(OC)C1=CC=CC=C1C(OC)=O",0
"3-Tetrahydrothiophenone",2,19.9,13.7,7.3,175,1.59986,1.194,102.2,85.59464,3.53424,"1003-04-9","C1CSCC1=O",0
"Decane",1,15.7,0,0,174,1.9065,0.73,142.28,194.90411,0.1732,"124-18-5","CCCCCCCCCC",1
"Methyl n-Propyl Ketone",1,16,7.6,4.7,102,47.19599,0.809,86.13,106.46477,0.072,"107-87-9","CC(CCC)=O",0
"Methyl Butyl Ketone",1,15.3,6.1,4.1,127,15.46535,0.812,100.16,123.34975,0.51968,"591-78-6","CC(CCCC)=O",1
"3-Methyl-2-Pentanone",3,15.7,5.4,3.7,118,15.47868,0.815,100.2,122.94479,3.9772,"565-61-7","CC(CC)C(C)=O",0
"Methyl n-Amyl Ketone",1,16.2,5.7,4.1,151,5.1329,0.81,114.19,140.97531,0.07452,"110-43-0","CC(CCCCC)=O",0
"2-Octanone",1,16.1,5.2,3.8,173,1.79985,0.82,128.2,156.34146,0.04912,"111-13-7","CC(CCCCCC)=O",0
"2-Nonanone",1,16.1,5.1,3.5,195.3,0.8266,0.832,142.2,170.91346,0.15808,"821-55-6","CC(CCCCCCC)=O",0
"2-Decanone",2,16.1,4.4,3.1,210,0.35997,0.825,156.3,189.45455,0.41498,"693-54-9","CC(CCCCCCCC)=O",1
"Diethyl Ether",1,14.5,2.9,4.6,36,717.27236,0.71,74.12,104.39437,0.05652,"60-29-7","CCOCC",0
"Dihexyl Ether",2,16,3,2.8,223,0.06666,0.793,186.34,234.98108,1.49718,"112-58-3","CCCCCCOCCCCCC",0
"Di-n-Butyl Ether",2,15.2,3.4,3.2,141,8.01265,0.764,130.23,170.45812,0.0352,"142-96-1","CCCCOCCCC",0
"Di-n-Pentyl Ether",3,15.6,3.1,3,190,1.14657,0.8,158.28,197.85,0.796,"693-65-2","CCCCCOCCCCC",0
"Phenetole (Ethyl Phenyl Ether)",2,18.4,4.5,4,170,2.03983,0.967,122.17,126.33919,0.1056,"103-73-1","CCOC1=CC=CC=C1",0
"Dichloromethyl Methyl Ether",3,17.1,12.9,6.5,85,105.32438,1.271,114.96,90.44847,1.69043,4885-02-03,"COC(Cl)Cl",3
"Methyl Cinnamate",1,18.2,4,5.7,261,0.01333,1.042,162.2,155.66219,0.12525,"103-26-4","O=C(OC)/C=C/C1=CC=CC=C1",0
"Pyridine",2,19,8.8,5.9,115,27.73098,0.98,79.1,80.71429,0.073,"110-86-1","C1=CN=CC=C1",0
"Anisidine (2-Methoxyaniline)",3,19.5,5.4,11.4,224,0.10666,1.1,123.15,111.95455,0.06017,"90-04-0","COC(C=CC=C1)=C1N",0
"N-Methylaniline",3,19.5,6,7.8,196,0.60395,0.989,107.16,108.35187,0.05558,"100-61-8","CNC1=CC=CC=C1",0
"m-Chloroanisole",3,18.9,5.3,4.5,193,0.66661,1.164,142.6,122.50859,0.76358,"2845-89-8","COC1=CC(Cl)=CC=C1",2
"4-Chloroanisole",3,19.6,7.8,6.7,198,0.66661,1.17,142.58,121.86325,0.4563,"623-12-1","COC1=CC=C(Cl)C=C1",2
"2-Chlorophenol",2,19,5.5,13.9,175,3.37305,1.26,128.56,102.03175,0.11579,"95-57-8","OC1=CC=CC=C1Cl",3
"1,4-Dichlorobutane",1,18.3,7.7,2.8,161,5.5062,1.14,127.01,111.41228,0.09097,"110-56-5","C(CCCl)CCl",2
"Hexachloroacetone",2,18.3,3,3,203,0.50129,1.74,264.7,152.12644,0.13381,"116-16-5","O=C(C(Cl)(Cl)Cl)C(Cl)(Cl)Cl",3
"1,3-Dithiolane",3,20.4,9.3,6.7,183,2.13315,1.235,106.21,86,14.0049,4829-04-03,"C1CSCS1",0
"Cyclopentanethiol",3,17.5,3.9,4.7,132,15.19871,0.957,102.2,106.79206,1.47378,"1679-07-8","SC(CC1)CC1",0
"Thiazole",3,20.5,18.8,10.8,118,22.86472,1.2,85.13,70.94167,2.664,"288-47-1","C1=CN=CS1",1
"Oxazole",3,18,10.3,7.9,69.5,175.98504,1.05,69.1,65.80952,3.717,"288-42-6","C1=COC=N1",1
"Isoxazole",3,18.8,13.4,11.2,95,60.60818,1.078,69.06,64.06308,3.9541,"288-14-2","C1=CON=C1",0
"Benzoxazole",3,20.6,11.5,8.8,182.5,0.79993,1.175,119.12,101.37872,1.316,"273-53-0","C1=CC=C2C(=C1)N=CO2",0
"2-Methyl Benzothiazole",3,19.8,5.6,5.6,238,0.04,1.173,149.2,127.19523,0.87975,"120-75-2","CC1=NC2=CC=CC=C2S1",0
"Thiazolidine",3,19.4,9.4,9.1,165,4.2663,1.131,89.16,78.83289,17.05548,"504-78-9","C1CSCN1",1
"Thiomorpholine",3,18.8,8.2,8.3,175,1.86651,1.086,103.19,95.01842,5.82096,"123-90-0","C1CSCCN1",1
"Nutty Cyclohexenone",3,18.1,7.2,5.1,201,0.53329,0.971,110.2,113.49125,4.89384,"1193-18-6","CC1=CC(=O)CCC1",0
"2-Phenylpropionaldehyde",3,18,5.9,4.7,203,0.35997,1.002,134.2,133.93214,0.26854,"93-53-8","C1=CC=CC=C1C(C=O)C",1
"Mesitylene",2,18,0.6,0.6,165,3.30639,0.86,120.19,139.75581,0.0818,"108-67-8","CC1=CC(C)=CC(C)=C1",1
"Phenoxyacetone",3,18.4,7.4,6,229,0.30664,1.097,150.17,136.89152,5.485,"621-87-4","CC(=O)COC1=CC=CC=C1",0
"Benzyl Methyl Ketone",3,18.2,5.7,4.6,214,0.21332,1.016,134.2,132.08661,0.17414,"103-79-7","c(ccc1CC(=O)C)cc1",0
"Tetrahydrofurfuryl Chloride",3,17.4,7.1,5.1,150,3.99966,1.11,120.58,108.63063,1.04784,"3003-84-7","C1CC(OC1)CCl",2
"2-(Chloromethyl)tetrahydro-2H-pyran",3,17.3,5.6,4.6,181,1.99983,1.075,134.6,125.2093,8.4925,"18420-41-2","C1CCOC(C1)CCl",2
"Nopol",3,16.9,3.6,8.5,230,0.016,0.974,166.3,170.73922,0.487,"128-50-7","CC1(C2CC=C(C1C2)CCO)C",0
"Mango Furanone",,17.9,8.8,6.3,260,0.00133,1.06,112.1,105.75472,0.34291,"14400-67-0","CC1C(=O)C=C(O1)C",0
"Coffee Furanone",2,17.8,10.6,6.4,139,10.66576,1.034,100.1,96.80851,2.24585,"3188-00-9","CC1C(=O)CCO1",0
"5-Methyl Furfural",,18,12.5,7.2,187,1.02658,1.106,110.1,99.54792,0.66581,"620-02-0","CC1=CC=C(O1)C=O",0
"(S)-( )-Perillyl Alcohol.",3,17.3,4.3,9.2,241,0.02666,0.96,152.2,158.54167,2.2848,"18457-55-1","OC/C1=C/CC(\C(=C)C)CC1",0
"2-Chlorobenzotrichloride",2,19.4,2.6,2.1,262,0.02,1.508,229.9,152.45358,0.83845,"2136-89-2","C1=CC=C(C(=C1)C(Cl)(Cl)Cl)Cl",3
"3-Methyl-1-Butanethiol",3,16,4.1,4.4,118,27.09103,0.835,104.2,124.79042,0.39913,"541-31-1","CC(C)CCS",0
"2-Chloro-p-xylene ",3,18.5,3.7,3.3,187,1.75985,1.049,140.61,134.04194,0.644,"95-72-7","CC1=CC(=C(C=C1)C)Cl",2
"Isopropyl Chloride (2-Chloro Propane)",1,15,8,2,35,686.6083,0.859,78.54,91.4319,0.051,"75-29-6","CC(Cl)C",3
"2-Bromopropane",1,15.5,8.3,4.7,60,287.97552,1.31,122.99,93.8855,0.094,"75-26-3","CC(Br)C",3
"2-Iodopropane",3,17.1,3.5,3,90,57.32846,1.703,170,99.82384,0.42575,"75-30-9","CC(I)C",2
"2,2-Dichloropropane",3,16.1,4.6,3.4,69,175.98504,1.082,113,104.43623,10.88492,"594-20-7","CC(Cl)(Cl)C",2
"1,3-Dichloro Propane",2,18,8.2,3,120,24.2646,1.19,112.99,94.94958,3.6057,"142-28-9","ClCCCCl",2
"1,2-Dichloropropane",3,17.3,7.1,2.9,96,71.06063,1.16,112.99,97.40517,0.0659,"78-87-5","CC(Cl)CCl",3
"1,7-Octadiene",3,15.6,2,2.9,115.5,29.99745,0.746,110.2,147.72118,0.27,"3710-30-3","C=CCCCCC=C",1
"3-Methyl-1,4-Pentadiene",3,15.2,2.1,3.1,55,353,0.672,82.1,122.17262,12,"1115-08-8","C=CC(C)C=C",0
"1,5-Hexadiene",3,15.4,2.6,3.5,59.4,30.46408,0.692,82.14,118.69942,0.67,"592-42-7","C=CCCC=C",1
"1,6-Heptadiene",3,15.5,2.7,3.3,90,79.72656,0.714,96.17,134.69188,4.28,"3070-53-9","C=CCCCC=C",1
"Vinylcyclohexane",3,16.4,1.5,2.6,128,18.39844,0.805,110.2,136.89441,5.152,"695-12-5","C=CC1CCCCC1",1
"Allylcyclopentane",2,16.4,1.4,2.6,127,19.33169,0.792,110.2,139.14141,5.51232,"3524-75-2","C=CCC1CCCC1",0
"Vinylcyclopentane",2,16.3,1.4,2.6,97,61.86141,0.704,96.17,136.60511,28.3008,"3742-34-5","C=CC1CCCC1",0
"Allylbenzene",3,17.6,2.3,3.5,157,4.79959,0.892,118.2,132.51121,1.2934,"300-57-2","C=CCC1=CC=CC=C1",1
"4-Allyltoluene",3,17.8,2.8,3.6,190,1.46654,0.865,132.2,152.83237,10.207,"3333-13-9","CC1=CC=C(C=C1)CC=C",1
"Styrene",2,18.6,1,4.1,146,8.53261,0.906,104.15,114.95585,0.0406,"100-42-5","C=CC1=CC=CC=C1",1
"m-Methylstyrene",3,17.9,2.2,2.6,171,2.26647,0.89,118.2,132.80899,7.2446,"100-80-1","C=CC1=CC(C)=CC=C1",1
"o-Chlorostyrene",3,18.7,4.7,3.9,189,1.27989,1.091,138.6,127.03941,6.58964,"2039-87-4","C=CC1=CC=CC=C1Cl",3
"m-Chlorostyrene",3,18.5,3.1,2.7,189,1.30656,1.09,138.6,127.15596,7.5646,"2039-85-2","C=CC1=CC(Cl)=CC=C1",2
"p-Tolualdehyde",1,18.9,8.2,5.9,205,0.33331,1.019,120.1,117.86065,0.16834,"104-87-0","O=CC1=CC=C(C)C=C1",0
"o-Ethyltoluene",3,17.7,2.4,2.6,165,3.4797,0.887,120.2,135.51297,3.7254,"611-14-3","CCC(C=CC=C1)=C1C",1
"m-Ethyltoluene",3,17.6,2.1,2.1,159,4.05299,0.865,120.2,138.95954,4.2212,"620-14-4","CCC1=CC(C)=CC=C1",1
"2′-Chloroacetophenone",3,19.3,7.4,4,230,0.53329,1.188,154.59,130.12626,0.752,"2142-68-9","CC(=O)C1=CC=CC=C1Cl",2
"o-Methylacetophenone",3,18.7,6.5,3.9,214,0.26664,1.026,134.2,130.79922,1.86732,"577-16-2","CC(C1=CC=CC=C1C)=O",0
"1-Butyl-4-ethynylbenzene",3,17.6,3,3,221,0.07999,0.906,158.24,174.65784,4.67496,"79887-09-5","CCCCC1=CC=C(C=C1)C#C",0
"1-Hexene",2,14.7,1.1,3,63,243.97926,0.6731,84.16,125.03343,0.1278,"592-41-6","C=CCCCC",1
"Benzyl Methacrylate",1,16.8,4.1,4.1,233,0.05333,1.04,176.22,169.44231,0.1144,"2495-37-6","CC(=C)C(=O)OCC1=CC=CC=C1",0
"Cyclohexane",2,16.8,0,0.2,81,129.18902,0.78,84.16,107.89744,0.0298,"110-82-7","C1CCCCC1",1
"Cyclopentane",1,16.4,0,1.8,49.3,423.69732,0.74,70.13,94.77027,0.122,"287-92-3","C1CCCC1",1
"Chlorocyclopentane",2,17.2,6.2,3.3,114,31.99728,1.005,104.6,104.0796,0.21507,"930-28-9","ClC1CCCC1",2
"1-Chloro-1-cyclopentene",3,17.5,3.5,3.7,115,30.26409,1.035,102.56,99.09179,24.633,"930-29-0","C1CC=C(C1)Cl",2
"N-Thionylaniline",3,20.5,14.8,7.4,200,0.66661,1.236,139.18,112.60518,4.12824,"1122-83-4","C1=CC=C(C=C1)N=S=O",1
"Cis-3-Hexenyl Acetate",2,16.4,4.3,5.5,169,1.59986,0.899,142.2,158.17575,0.16632,"3681-71-8","CC\C=C/CCOC(=O)C",0
"Methyl Thiobutyrate",3,17.3,4.8,4.3,143,187.98402,0.966,118.2,122.36025,3.16848,"2432-51-1","CCCC(=O)SC",0
"2-Methyl-1-pyrroline",3,16.6,7.9,3.7,105,74.66032,0.878,83.13,94.68109,4.08,"872-32-2","CC1=NCCC1",0
"2-Ethylfuran",3,17,4.7,4.9,93,71.99388,0.912,96.1,105.37281,3.1464,"3208-16-0","CCC1=CC=CO1",1
"2-Methylfuran",1,17.3,2.8,7.4,65,185.31758,0.91,82.1,90.21978,0.258,"534-22-5","CC1=CC=CO1",1
"2-tert-Butylfuran",3,16,3,3.2,120,7.46603,0.871,124.18,142.57176,59.228,"7040-43-9","CC(C)(C)C1=CC=CO1",0
"2,3-Dimethylfuran",3,17.1,4.5,4.7,101,55.06199,0.91,96.1,105.6044,18.564,"14920-89-9","O(C=C1)C(C)=C1C",0
"2,5-Dimethylfuran",3,17.1,4.5,4.7,93,70.66066,0.903,96.1,106.42303,0.85966,"625-86-5","CC1=CC=C(C)O1",0
"2,5-Dimethyltetrahydrofuran",3,16,3.8,4.2,92,82.65964,0.833,100.2,120.28812,6.28082,"1003-38-9","CC1OC(C)CC1",0
"2-Methoxyfuran",2,17.8,7.4,7.5,110,37.06352,1.065,98.1,92.11268,28.968,"25414-22-6","COC1=CC=CO1",0
"2-Pentyl Furan",3,16.7,3.6,4.1,167,2.66644,0.88,138.21,157.05682,1.85152,"3777-69-3","CCCCCC1=CC=CO1",0
"2,3-Dihydro-5-methylfuran",3,17.1,4.9,6.8,82,61.32812,0.922,84.12,91.23644,17.37048,"1487-15-6","CC1=CCCO1",0
"2-Acetyl-5-Methyl Furan",3,17.9,8.3,5.4,220,0.39997,1.066,124.14,116.45403,2.132,"1193-79-9","CC1=CC=C(O1)C(=O)C",0
"Bread Thiophene",3,18.9,12.5,8.1,234,0.13332,1.17,126.18,107.84615,2.5506,"13679-70-4","CC1=CC=C(S1)C=O",0
"Thenaldehyde",3,19.5,14.4,9.4,198,0.53329,1.22,112.15,91.92623,0.34404,"98-03-3","C1=CSC(=C1)C=O",0
"Eugenol",1,19,7.5,13,253,0.0221,1.068,164.2,153.74532,0.20719,"97-53-0","COC1=C(C=CC(=C1)CC=C)O",1
"2-Methylthiophene",3,18.4,3.5,6,113,33.18385,1.014,98.2,96.84418,0.78686,"554-14-3","CC1=CC=CS1",0
"2-Ethylthiophene",3,18,3.2,5.5,134,13.3322,0.99,112.2,113.33333,1.9503,"872-55-9","CCC1=CC=CS1",0
"2,5-Dimethylthiophene",3,18,3,5.3,136.5,13.14555,0.984,112.19,114.01423,1.76333,"638-02-8","CC1=CC=C(C)S1",0
"β-Tetralone",3,19.7,6.9,4.2,240,0.04,1.106,146.19,132.17902,7.34384,"530-93-8","C1CC2=CC=CC=C2CC1=O",0
"4-Methylthioaniline",3,20.8,7,9.2,273,0.00093,1.12,139.2,124.28571,8.9152,"104-96-1","Nc1ccc(SC)cc1",0
"Bicyclohexyl",3,17,0,0,227,0.14665,0.864,166.3,192.47685,1.31328,"92-51-3","C2(CCCCC2)C1CCCCC1",1
"Dimethyl Trisulfide",3,19.3,7.8,5.6,170,1.46654,1.203,126.3,104.98753,0.65564,"3658-80-8","CSSSC",0
"Propionaldehyde",1,15.3,11.1,6.9,49,422.63074,0.81,58.08,71.7037,0.0242,"123-38-6","CCC=O",1
"Tetramethylene Sulfide",2,18.6,6.7,6,121,24.53125,0.9987,88.17,88.28477,0.12564,"110-01-0","C1CCSC1",1
"Tetramethylene Sulfoxide",3,18.2,11,9.1,236,0.04666,1.173,104.17,88.80648,2.88558,"1600-44-8","C1CCS(=O)C1",0
"N-tert-Butylmaleimide",3,17.8,6.9,4,189,0.13332,1.059,153.18,144.64589,67.776,"4144-22-3","CC(C)(C)N1C(=O)C=CC1=O",0
"Mesityl Oxide",1,16.4,7.2,5,130,10.94574,0.856,98.14,114.64953,0.21,"141-79-7","C/C(C)=C/C(C)=O",1
"Phenyl Acetylene",3,18.8,2.8,4,143,2.74643,0.93,102.14,109.82796,0.60264,"536-74-3","C#CC1=CC=CC=C1",1
"p-Tolylacetylene",3,18.3,3.9,3.8,170,3.46637,0.916,116.16,126.81223,7.98752,"766-97-2","CC1=CC=C(C=C1)C#C",1
"Trichloroethylene",3,18,3.1,5.3,87,91.99218,1.46,131.39,89.99315,0.153,"79-01-6","[H]/C(Cl)=C(Cl)\Cl",3
"N,N-Diethylhydroxylamine",1,16.1,1.7,14.1,130,4.47962,0.867,89.14,102.8143,0.1385,"3710-84-7","CCN(O)CC",1
"Benzonitrile",2,18.8,12,3.3,191,1.02391,1.007,103.12,102.40318,0.346,"100-47-0","N#CC1=CC=CC=C1",0
"Ethylene Glycol Monomethyl Ether",2,16,8.2,15,126,12.66559,0.965,76.1,78.8601,0.03124,"109-86-4","COCCO",1
"α-Terpinene",2,16.7,1.6,3.7,175,2.13315,0.837,136.2,162.72401,0.348,"99-86-5","CC1=CC=C(C(C)C)CC1",1
"1-Butanethiol",3,16.3,5.3,4.5,98,60.66151,0.842,90.19,107.11401,0.0886,"109-79-5","CCCCS",0
"Quinoline",2,20.5,5.6,5.7,237,0.07999,1.09,129.16,118.49541,0.17876,"91-22-5","C1(C=CC=N2)=C2C=CC=C1",1
"2-Thiopheneethylamine",3,18.9,5.1,9.8,201,0.39997,1.087,127.21,117.02852,17.04416,"30433-91-1","C1=CSC(=C1)CCN",1
"N,N'-Dimethylaniline",3,18.2,3,5.6,193,0.93325,0.956,121.2,126.77824,0.03664,"121-69-7","CN(C)C1=CC=CC=C1",1
"3-Hydroxy Tetrahydrofuran",3,18.9,9.4,16.3,181,0.39997,1.09,88.11,80.83486,1.69168,"453-20-3","OC1COCC1",0
"Phthalan",3,19.4,4.9,4.8,192,0.93325,1.094,120.1,109.78062,3.41328,"496-14-0","C1OCc2ccccc12",0
"1,3-Benzodioxole",3,19,6.7,5.9,173,2.26647,1.064,122.12,114.77444,0.51391,"274-09-9","C1OC2=CC=CC=C2O1",0
"Methyl Methacrylate",1,15.8,6.5,5.4,101,51.32897,0.939,100.12,106.62407,0.023,"80-62-6","C=C(C)C(OC)=O",0
"o-Chlorobenzaldehyde",1,19.5,8.9,5.5,212,0.30664,1.249,140.56,112.53803,0.14339,"89-98-5","O=CC(C=CC=C1)=C1Cl",3
"1-Bromo-3-Chlorobenzene",3,19.6,5.3,3.4,196,0.79993,1.63,191.45,117.45399,0.51834,"108-37-2 ","BrC1=CC(Cl)=CC=C1",2
"2-Chloroethyl Benzene",3,19.3,6.3,2.2,198,2.25314,1.069,140.61,131.53414,0.43615,"622-24-2","ClCCC1=CC=CC=C1",3
"Tetrahydrofurfuryl Methacrylate",1,16.8,5.1,5.5,178,1.73319,1.04,170.21,163.66346,0.15642,"2455-24-5","CC(=C)C(=O)OCC1CCCO1",1
"Cyclohexylchloride",1,17.3,5.5,2,142,8.97257,1,118.6,118.6,0.154,"542-18-7","C1CCC(CC1)Cl",2
"Cyclohexane, Methylene-",3,16.5,1.6,3.2,103,53.63544,0.8,96.17,120.2125,34.56,"1192-37-6","C=C1CCCCC1",1
"Ethanol, 2-Nitro-",3,17.7,17.7,13.3,194,0.13332,1.27,91.07,71.70866,6.3627,"625-48-9 ","O=[N+]([O-])CCO",0
"a-Methyl Styrene",2,18.5,2.4,2.4,169,2.53312,0.909,118.18,130.011,0.03232,"98-83-9","CC(C1=CC=CC=C1)=C",1
"Acetol",1,17.4,12.8,16.5,145.5,2.53312,1.08,74.08,68.59259,0.1175,"116-09-6","O=C(C)CO",0
"Cyclopentanol  (Cyclopentyl Alcohol)",1,17.3,5.4,12.4,140.4,3.31972,0.948,86.13,90.85443,0.1226,"96-41-3","OC1CCCC1",0
"1,3-Dimethylcyclohexane",3,16,0.1,0.1,122,26.81105,0.767,112.21,146.29726,1.85921,"591-21-9","CC1CCCC(C)C1",0
"tert-Butyl 1-pyrrolecarboxylate ",3,17,5,5.6,223,0.13332,1,167.21,167.21,1.56,"5176-27-2","O=C(N1C=CC=C1)OC(C)(C)C",0
"3-Ethyl-2,4-dimethylpyrrole",3,17.4,5.3,5.7,199,0.66661,0.913,123.2,134.93976,9.23956,"517-22-6","CCc1c(C)c[nH]c1C",0
"Methallylcyclopentane",1,16.3,1.3,2.1,150.2,6.53278,0.9,124.22,138.02222,10.296,"219726-61-1","CC(=C)CC1CCCC1",0
"Ethyl p-tolylacetate",3,17.8,4.3,5.3,240,0.07999,1.01,178.23,176.46535,3.737,"14062-19-2","CCOC(=O)Cc1ccc(C)cc1",0
"Furan-3-methanol",3,17.4,7.6,15.1,205,0.19998,1.139,98.1,86.12818,32.1198,"4412-91-3","OCc1ccoc1",0
"2-Thiophenemethanol",3,19.6,7.1,15.7,207,0.19998,1.206,114.17,94.66833,1.54368,"636-72-6","OCc1cccs1",0
"2-Thiophene Thiol",3,20.4,3.7,7.9,129,3.06641,1.247,116.2,93.18364,5.7362,"7774-74-5","C1=CSC(=C1)S",0
"Furfuryl Thioacetate",3,18.8,6.3,5.8,212,0.26664,1.171,156.2,133.39026,2.75888,"13678-68-7","CC(=O)SCC1=CC=CO1",0
"2-Chloro-2-Methyl Propane",1,15.6,7.6,2,50.5,397.29956,0.846,92.57,109.4208,0.0386,"507-20-0","Cl[C@](C)(C)C",0
"Isopropyl Ether",1,15.1,3.2,3.2,69,198.64978,0.725,102.17,140.92414,0.03816,"108-20-3","CC(C)OC(C)C",0
"2H-Pyran, 3,4-Dihydro-2-Methoxy-",1,17,5.6,5.9,126,14.5321,1.006,114.14,113.45924,0.12736,4454-05-01,"COC1CCC=CO1",0
"1,2-Propyleneglycol sulfite",3,18.9,9.2,5.2,178,1.73319,1.293,122.14,94.46249,11.64993,"1469-73-4","CC1COS(=O)O1",0
"4,6-Dimethylpyrimidine",3,18.1,8.1,5.5,159,5.59952,0.98,108.14,110.34694,25.676,"1558-17-4","Cc1cc(C)ncn1",0
"2(5H)-Thiophenone",3,19.3,7.3,8.4,230,0.13332,1.24,100.14,80.75806,99.696,"3354-32-3 ","O=C1SCC=C1",0
"γ-Thiobutyrolactone",3,19,6.9,6.2,233,0.10666,1.18,102.15,86.5678,13.0508,"1003-10-7","C1CC(=O)SC1",0
"Isopropyl acetoacetate",1,16.4,7.3,6.2,187,0.93325,0.988,144.17,145.92105,0.10769,"542-08-5 ","CC(C)OC(=O)CC(C)=O",0
"2-Ethyl-4-methyl-1,3-dioxolane",1,16.1,5.3,5,117,19.9983,0.904,116.16,128.49558,9.29312,"4359-46-0","CCC1OCC(O1)C",0
"2-Methyl 5-(Methyl Thio) Furan",3,18.8,5.9,5,172,3.73302,1.063,128.19,120.59266,17.8584,"13678-59-6","CC1=CC=C(O1)SC",0
"Isobutyl Alcohol",1,15.1,5.7,15.9,108,13.86549,0.803,74.12,92.30386,0.0626,"78-83-1","CC(C)CO",0
"1-Nonanol",2,16,4.8,11,215,0.03026,0.827,144.25,174.42563,0.08568,"143-08-8","CCCCCCCCCO",1
"2-Nonanol",3,16.1,4.2,8.2,197,0.13332,0.825,144.26,174.86061,0.957,"628-99-9","CC(O)CCCCCCC",0
"1-Decanol",1,16,4.7,10.5,231,0.01135,0.828,158.29,191.1715,0.0374,"112-30-1","CCCCCCCCCCO",1
"1-Heptanol",1,16,5.3,11.7,176,0.28838,0.82,116.2,141.70732,0.0535,"111-70-6","CCCCCCCO",0
"2-Heptanol",2,15.7,5.4,11.7,162,1.63986,0.817,116.2,142.22766,0.33987,"543-49-7","CCCCCC(O)C",0
"Cycloheptanol",3,17.3,4.7,10.8,185,0.26664,0.948,114.19,120.45359,1.73674,"502-41-0","OC1CCCCCC1",0
"1-Pentanol",1,15.9,5.9,13.9,138,2.93308,0.812,88.15,108.55911,0.0793,"71-41-0","CCCCCO",0
"2-Pentanol",2,15.6,6.4,13.3,119,8.14597,0.811,88.15,108.69297,0.0853,"6032-29-7","CC(O)CCC",0
"3-Pentanol",1,15.7,5.6,11.2,116,11.69234,0.815,88.15,108.15951,0.31,"584-02-1","CCC(O)CC",0
"Pentane",2,14.5,0,0,36,685.27508,0.626,72.15,115.25559,0.149,"109-66-0","CCCCC",1
"Hexane",3,14.9,0,0,69,203.98266,0.659,86.18,130.7739,0.0793,"110-54-3","CCCCCC",1
"Heptane",2,15.3,0,0,99,61.32812,0.684,100.2,146.49123,0.134,"142-82-5","CCCCCCC",1
"Octane",2,15.5,0,0,126,18.73174,0.703,114.23,162.48933,0.6,"111-65-9","CCCCCCCC",1
"Nonane",3,15.7,0,0,152,5.93283,0.718,128.26,178.6351,0.232,"111-84-2","CCCCCCCCC",1
"2,2-Dimethylpropanal",3,15,6.7,4.5,77.5,128.65573,0.793,86.13,108.61286,4.47,"630-19-3","CC(C)(C)C=O",0
"2-Methylbutanal",1,15.6,7,4.9,92,65.72775,0.804,86.13,107.12687,0.58692,"96-17-3","CC(C=O)CC",1
"Isovaleraldehyde",2,14.7,9.5,5,92.5,66.661,0.8,86.13,107.6625,0.0706,"590-86-3","CC(C)CC=O",1
"Pentanal (Valeraldehyde)",1,15.7,9.4,5.8,103,34.66372,0.81,86.13,106.33333,0.04163,"110-62-3","CCCCC=O",0
"1-Heptanal",3,16,6.5,4.8,153,4.69293,0.85,114.19,134.34118,0.0613,"111-71-7","CCCCCCC=O",1
"Cyclohexanecarboxaldehyde",3,17.1,6.4,4.7,159,3.33305,0.93,112.17,120.6129,1.488,"2043-61-0","O=CC1CCCCC1",0
"Cyclopentanecarboxaldehyde",3,17.1,6.8,5.1,141,11.33237,0.919,98.14,106.78999,24.2616,"872-53-7","[H]C(=O)C1CCCC1",0
"Tetraethylorthosilicate",1,13.9,4.3,0.6,168,2.50645,0.933,208.33,223.29046,0.067,"78-10-4","CCO[Si](OCC)(OCC)OCC",1
"Tetraethylsilane",3,14.4,1.2,1,155,6.6661,0.767,144.33,188.17471,7,"631-36-7","CC[Si](CC)(CC)CC",0
"Ethyl Butyl Ketone",3,16.2,5,4.1,149,3.46637,0.818,114.19,139.59658,0.226,"106-35-4","O=C(CC)CCCC",0
"Dipropyl Ketone",2,15.8,7.6,4.9,145,6.93274,0.817,114.19,139.76744,0.224,"123-19-3","CCCC(CCC)=O",0
"Thiophenol",3,20,4.5,10.3,168,2.57311,1.075,110.18,102.49302,0.12363,"108-98-5","C1=CC=C(C=C1)S",1
"Benzyl Mercaptan",3,19.3,4.8,5.6,195,0.54662,1.058,124.2,117.3913,0.25392,"100-53-8","SCC1=CC=CC=C1",1
"2-Phenethyl Mercaptan",3,18.9,4.6,5.2,218,0.26664,1.032,138.23,133.9438,2.064,"4410-99-5","C1=CC=C(C=C1)CCS",0
"Cyclohexanethiol",3,17.5,3.8,4.5,160,13.3322,0.95,116.22,122.33684,0.27645,"1569-69-3","SC1CCCCC1",1
"4-tert-Butylthiophenol",3,18.1,1.8,3.2,238,0.13332,0.964,166.28,172.48963,11.33664,"2396-68-1","CC(C)(C)c1ccc(S)cc1",0
"Dicyclohexyl Disulfide",3,17.6,3.5,3.2,331,0.00013,1.046,230.43,220.29637,1.8305,"2550-40-5","C1CCC(CC1)SSC2CCCCC2",0
"Ethanethiol (Ethyl Mercaptan)",3,15.7,6.5,7.1,35,705.67335,0.839,62.13,74.05244,0.07492,"75-08-1","CCS",1
"1-Propanethiol",3,16.1,5.8,5.7,68,205.59586,0.82,76.16,92.87805,0.1234,"107-03-9","CCCS",1
"2-Propanethiol",3,16.3,6.8,6.5,60,369.70191,0.82,76.16,92.87805,0.07872,"75-33-2","CC(S)C",1
"Pentyl Mercaptan",3,16.4,4.4,4.8,126,18.39844,0.84,104.22,124.07143,1.7472,"110-66-7","CCCCCS",0
"Hexyl Mercaptan",3,16.4,4.2,4.4,154,5.59952,0.832,118.24,142.11538,0.562,"111-31-9","SCCCCCC",1
"1,6-Hexane Dithiol",3,17.6,6.2,6.2,243,0.13332,0.983,150.3,152.89929,0.65075,"1191-43-1","C(CCCS)CCS",0
"Heptyl Mercaptan",3,16.5,4.2,4.1,176,1.74652,0.844,132.27,156.71801,0.85244,"1639-09-4","CCCCCCCS",0
"Octyl Mercaptan",3,16.5,3.5,3.7,199,0.56595,0.843,146.29,173.53499,0.04825,"111-88-6","CCCCCCCCS",1
"Nonyl Mercaptan",3,16.5,3.4,3.7,220,0.17332,0.842,160.32,190.4038,1.25,"1455-21-6","CCCCCCCCCS",0
"Tert-Butyl Mercaptan",3,15.4,3.9,4.1,65,241.31282,0.8,90.19,112.7375,0.186,"75-66-1","S[C@](C)(C)C",1
"Tert-Butylbenzene",3,16.5,1.2,1.9,169,2.93308,0.867,134.22,154.80969,0.062,"98-06-6","CC(C)(C1=CC=CC=C1)C",0
"Methyl-t-Butyl Ether",1,14.8,4.3,5,56,333.305,0.742,88.15,118.80054,0.04,"1634-04-4","CC(C)(C)OC",0
"Ethylene Dichloride",3,18,7.4,4.1,83,105.19106,1.256,98.96,78.78981,0.046,"107-06-2","C(CCl)Cl",3


==> anc/Data/data_split.R <==
###############################################################################
#### Split the data to train, test, validation
###############################################################################

###########################
## Read and prepare data ##
###########################

p_test <- .15  # Proportion of data for test set
p_valid <- .15 # Proportion of data for validation set

seeds <- c(9964, 6175, 9980, 7228, 9208, 1305)

nseeds <- length(seeds)

dat_all <- read.csv("Solvents.csv")
dat_all$Class <- factor(dat_all$WGK, levels = c(1, 2, 3), ordered = TRUE)

dat <- dat_all[!is.na(dat_all$Class), ]

n_class <- table(dat$WGK)
n <- nrow(dat)
n_test <- floor(n_class*p_test)
n_valid <- floor(n_class*p_valid)
n_train <- n_class - n_test - n_valid

ind <- matrix(NA, n, nseeds)
for (j in seq_len(nseeds)) {
  set.seed(seeds[j])
  for (i in 1:3) {
    ind[dat$WGK == i, j] <-
      rep(c("train", "test", "valid"),
          c(n_train[i], n_test[i], n_valid[i]))[sample.int(n_class[i])]
  }
}


write.table(ind, file="splits.txt", row.names=FALSE, col.names=FALSE)


==> anc/Data/procsmiles.py <==
## https://rdkit.readthedocs.io/en/latest/GettingStartedInPython.html#fingerprinting-and-molecular-similarity

import numpy as np
import pandas as pd
from rdkit.Chem import MolFromSmiles, AllChem


d = pd.read_csv("Solvents.csv")
fpgen = AllChem.GetMorganGenerator(radius=4, fpSize=2048)

mol_list = [MolFromSmiles(s) for s in d["Smiles"]]
fng_list = [fpgen.GetFingerprint(mol) for mol in mol_list]
fngall = pd.DataFrame(np.array(fng_list))
fngall.to_csv("fingerprints2.csv", index=False)


==> anc/Data/splits.txt <==
train train train valid train train
train train train train train test
train test train train train train
test train valid train train valid
valid valid train train train train
train train train valid valid valid
test train test test test test
train train test train valid valid
valid train train train train test
test train valid test valid train
train train test train train train
test train train test train train
train train train train train train
train valid train train train train
train train train train test train
train train train train train train
test train train train test valid
train train train train train test
valid valid train train train train
train train train train valid train
train train valid test test train
train train test train train valid
train test train valid train train
train train train train train train
test train train train train train
valid train train train train test
train train train train train train
train train valid train test train
train valid valid train train train
train train train valid test valid
valid test train train valid valid
train train train train train train
valid train train train train test
train test train valid test train
test valid valid train test train
train test valid train test train
train valid train test train valid
train test test test test train
train train train train train train
test train train test train test
train valid train train train valid
test train train test valid train
train train test train train train
train test train train test test
valid valid valid train train train
train train train train train train
test train train train train train
train valid train train train test
train train valid train test train
train train train train valid valid
valid train train valid valid train
train train test train train test
train valid train train test train
train test train valid train train
valid train train valid valid train
train train train test train test
valid train train train train train
valid train train test test valid
train test train train valid train
train valid train train train train
train train test train train train
train train train train train train
train train train train train train
valid valid valid test train train
train train train train train train
train valid valid train train train
train test train train train train
valid train valid valid train train
train train train train test train
valid train train train train valid
train train train test valid valid
train train train test test train
train train valid test train train
train train train train train train
train train train train valid train
train train valid train train test
test valid test train train train
valid train train train train valid
train valid valid train train valid
test train valid test test train
train train train train train train
train valid train train train test
train valid train train train train
valid train valid train train valid
valid train train train valid train
train train train train train train
train valid train test test train
train train test train test train
train train valid train train train
train train train train train train
test train train valid train train
train test valid train test train
train train valid test test train
train test train train test train
train train train train train train
valid train train train train train
train valid train train train test
valid train train train train train
train train train train train train
train valid test train train train
test train train test train test
test train test train train train
train test train train train test
train train test train test train
test test test valid valid train
train train train train train test
train valid valid train train test
train train train train train train
train train valid train valid test
train valid train train train train
valid test train valid train train
train train train test valid train
train train test train train test
test train train train train train
train valid train train train train
train test test train train train
train train train test valid train
train train train train test train
train train train valid valid valid
train train train valid train train
valid train train train valid valid
train train train train train train
test train test train train train
valid test train train train train
train train train train test valid
train train valid train train train
train valid test train train train
train train train train train train
train train train train test train
train test train train test train
train train train train valid train
train train train train train train
train train train train train valid
train test train train train valid
train train valid test valid train
train train train train train test
valid valid train train train valid
valid train train train valid train
train train valid train train train
train train valid train train train
train train train train valid train
test train test test train test
train train valid valid train train
train train train test train train
train valid train test train test
train valid valid test train train
train test valid train train train
valid train train train train train
train train train train train test
train train train train train train
train train train valid valid train
test train train train test train
train train train train train train
train train train train train train
train train test train train valid
train train train train test train
test train valid test train train
train train test train train test
train valid train valid test train
valid train train train train valid
train train train train train train
valid train train train test train
train test test train train train
train valid train train train test
train valid test train train train
train train valid test train valid
train train train train valid train
train valid train valid train train
test train valid test train train
train valid train valid train train
test train train valid train test
train test train train train train
train train train train train train
valid train train train train train
train train train valid train train
train test valid test train valid
train train train train valid train
valid train test train train train
test valid train valid train train
train train train valid train train
train train test train train train
train test test train train train
train train test train train train
train test train train test train
train train valid train train test
train test train train train train
train valid test train train train
test train train valid train valid
train test valid train train train
valid train test train train train
test train train test test train
train train train train train train
valid train train train train train
train train test valid train train
valid train train train train train
valid train test test train train
train train test train valid test
test train train train valid train
train train train valid train test
train train test test train train
train train train valid train train
train train train test test test
test train train train test valid
train train train train valid valid
train train valid train train train
train test train test test test
train test test train train train
train train train valid test valid
train train train test train valid
train valid train train train train
train train train test valid train
train train train train train train
test train train train valid test
train test train train train train
train train train train train train
train train train train train train
train train valid train train train
test valid train train valid valid
test valid train train train train
train train train train train train
train test train valid train train
train valid valid train train train
train test train train train train
test train train train train train
train valid test train train train
train train valid test train train
train train train train train train
train train train train train train
train train train train train test
train train test valid valid test
valid train train train train train
train train train train valid valid
train valid valid train train test
test test train train train test
train train train train valid train
test valid train train train train
test test valid train train test
train train valid train test valid
train test train train train train
train test train test train test
train train valid train train valid
train train train train train valid
train test train train train train
train train test train train train
train train train valid train test
train train test valid train train
train valid train train valid test
train train test train train train
train train train test train test
train train test train train train
train train valid train train train
train train train train train train
train train valid train train train
train train train train train valid
train train valid train train test
train train valid train test train
train train test train train train
test train train valid train train
train train train train train test
valid train valid train train train
test train train train train train
train train valid train train train
train valid train train train valid
train test train train train valid
train train valid train test train
train train train train train train
train train test train train test
test train test train train train
train train train test train train
train train train valid valid train
train train train valid test valid
train train train train test test
valid train test valid valid train
train train train test valid train
train train test train train train
valid train train train test train
train train test train train train
test train train train train train
train test valid train test train
train train train train train train
train train train train train train
valid train train train train test
test train train test valid train
train train train test train valid
test train test train valid train
train train train train valid train
train valid train train train train
train train test train test train
valid train train train test train
test train train train train train
train valid train test test train
test test test test valid train
train train test test valid train
test test train valid train train
train train train train valid train
valid train train test train train
train train valid train train train
train train train test train train
valid train train train train train
train test train train train train
train train train train train valid
train train train train train train
train valid train train train train
train train train test valid train
train test test train test train
train train train train train valid
valid train test valid train test
valid train train valid valid train
test train train train train train
valid train train train train train
valid valid valid train valid train
train valid train valid train train
train train train train train valid
train test train train train train
train train train train train valid
train train valid train train train
valid test valid train train valid
train test train train train valid
train train train test train test
valid train train train test train
test valid train train train valid
train train train valid train train
test train valid train test train
train test train valid valid train
train train train valid train train
train train train train train valid
valid train valid train train test
test train train train train train
train test train test train train
train train train train train train
train train train test train test
train train train train train test
train train train train train test
test train train valid train train
test train train train train train
train valid train train test valid
train train train valid train train
train train train train train train
train train train valid train train
train train train train test train
train train train train train test
train train train train valid train
train train train test test train
train train train train valid train
train train test train valid train
train train train valid valid train
valid train train train train train
valid train train train valid valid
train valid train train train train
train test train test test test
train train train test train train
train train train train valid train
train test test train train valid
test test train valid train valid
valid test train train train train
valid train train train train train
valid train train train train train
train train train train train train
train train train train train train
train test train train train test
train train train train train train
test test train train train test
train valid test valid train train
test train train valid valid train
test valid train valid test train
test test test train train train
train train train train test valid
valid train train train train train
train train train train train train
train train valid valid train train
train train test train train train
train train valid train train valid
train test train train train train
train train train train train valid
train train valid valid test train
train train train train train train
train train valid train train train
valid train train valid train train
train valid train train train train
train train train test train train
valid train train train train train
train train train train test train
test train train valid train train
train train train train train train
train valid train train train train
train train test valid valid train
train valid train train train train
test test train train train train
train test train train train train
train train train test train test
train valid train train train train
test train train train train train
train train test test train test
train train train valid train valid
train valid train train train train
train train train train train train
train valid train valid train train
train train train train train train
train train test train valid train
valid valid train test train train
test train train train train train
train train train train train train
test train train valid train train
train train train train train train
train train valid train test valid
train test train train train train
train train train train test train
train train train train train test
valid train train train train train
train test train valid valid train
train test train test train test
train train test train train train
test train train train valid train
train train test valid train train
test train train train train train
valid train train train train train
train test train train train test
train train train train train valid
train train train train train train
valid train train valid train train
test train valid valid train train
train train train train train valid
train train train train train train
train train train train test train
train train train train valid train
train train train train train valid
train train train train train train
train train train test train valid
train train valid valid train train
train train test train train test
train train train train train test
train train valid test test test
test valid train train valid train
valid train train train train train
train train train train train train
train valid train train train train
train test train train test train
train train valid valid valid train
train test test train train train
train valid train train valid train
train train train train train train
train valid valid train valid train
valid train test train train test
train train train train train train
train train train test train train
test valid test train train train
test train valid train train valid
train valid train valid train train
valid valid train test train train
test train train train train valid
train test train train train test
valid test test test test train
valid train train train train train
train valid train train test train
train train train train train train
test test train train train train
train train train test train train
train train test train test valid
train train train train train train
valid train test train train train
test train train train train train
train valid valid train train train
valid valid test train train train
train train train test test valid
train train train train train train
train train train train train train
valid train train train test train
train train test train valid train
train train train test train train
test train train train valid valid
train train train test valid train
train valid valid train valid test
train train train valid train train
train train train train valid train
valid test train test train train
train test train train valid train
train train train train train valid
train train train valid train train
test test train valid train valid
train train train train train test
train train train train test valid
train train train test train test
train train valid valid train train
valid train train valid test test
valid test train train test valid


==> anc/Drug_discovery_and_isotropy/run.R <==
###############################################################################
#### 1. Genetic algorithm for drug discovery
###############################################################################

###################
## Load packages ##
###################

suppressPackageStartupMessages(library(compounds))

###########################
## Read and prepare data ##
###########################

dat_all <- read.csv("../Data/Solvents.csv")
fingerprints_all <- as.matrix(read.csv("../Data/fingerprints.csv"))
fingerprints_all <- fingerprints_all > 0L
dat_all$Class <- factor(dat_all$WGK, levels = c(1, 2, 3), ordered = TRUE)

dat <- dat_all[!is.na(dat_all$Class), ]
fingerprints <- fingerprints_all[!is.na(dat_all$Class), ]

## Find duplicate fingerprints
dmall <- compound_euclidean_dist(fingerprints)
fid <- seq_len(nrow(fingerprints))
for (i in 2L:nrow(fingerprints)) {
  fid[i] <- min(which(dmall[i, 1:i] == 0))
}
cid <- unique(fid)
compounds <- factor(fid, levels = cid)
fp <- fingerprints[cid, ]
dat$id <- compounds

n <- nrow(dat)


######################
## Fit the GP model ##
######################

fitgp <- fit_ordinal_compound(Class ~ 1, ~ id, fp, dat,
                              flink = "probit", fcor = "tanimoto")


#######################
## Genetic Algorithm ##
#######################

set.seed(5473)

fluse <- colMeans(fp) > .1 # Use only these fetures

## Use the GP mean criterion
fop1 <- optim_compound_ga(fitgp, list(), 100L, 700L,
                          features = fluse,
                          what = "GP", pCross = 0.2, pMut = .7)

## Use the probability criterion (no explanatory variables, so don't need
## experimental conditions)
fop2 <- optim_compound_ga(fitgp, list(), 100L, 700L,
                          features = fluse,
                          what = "prob", pCross = 0.2, pMut = .7)


calc_prop_class <- function(x, y) {
  ## Calculates the distribution of feature x over the classes y
  x <- as.logical(x)
  tbl <- table(y[x])
  tbl/sum(tbl)
}

feature_prop <- apply(fingerprints, 2, calc_prop_class, y = dat$Class)
## Proportion of features in highest class
## Features appearing in > 80% in highest class
i8 <- which(feature_prop[3, ] > .8 & fluse)
## Features appearing in 70% -- 80% in highest class
i7 <- which(feature_prop[3, ] > .7 &
            feature_prop[3, ] <= .8 & fluse)
length(i8)
length(i7)

iop1 <- which(colMeans(fop1$top$Pop) > .999 & fluse)
iop2 <- which(colMeans(fop2$top$Pop) > .999 & fluse)

length(iop1)
length(iop2)

### How many features in the top population appear are also common in the
### class-3 solvents?
sum(iop1 %in% i8)
sum(iop1 %in% i7)

sum(iop2 %in% i8)
sum(iop2 %in% i7)

###########################################################################
### 2. Isotropy
###########################################################################

ep <- cmdscale(compound_euclidean_dist(fp), 2L)
v4 <- geoR::variog4(coords = ep, data = fitgp$GP$u, max.dist = .5)
oldpar <- par(tcl = NA, mgp = c(1.5, .5, 0), mar = c(3, 3, .4, .4),
              mfrow = c(1, 2))
plot(ep, xlab = "", ylab = "", asp = 1)
plot(v4, lwd = 3, col = 1)
par(oldpar)


==> anc/Model_A/modelA_results.R <==
###############################################################################
#### 
###############################################################################

results_dir <- "results1"

suppressPackageStartupMessages(library(jsonlite))

split_dirs <- list.files(results_dir, pattern = "split[0-9]")

test_loss <- list()

for (i in seq_along(split_dirs)) {
  test_loss[[i]] <- readRDS(file = file.path(results_dir, split_dirs[i], "test_loss.rds"))
}

names(test_loss) <- split_dirs

loss <- lapply(test_loss, function(x) lapply(asplit(x, 1), function(y) matrix(y, 1)))

loss_avg <- test_loss
loss_sd <- NA
tbl <- simplify2array(loss_avg,
                      except = NULL, higher = TRUE)
mean_loss <- data.frame(apply(tbl, 1:2, mean))
sd_loss <- data.frame(apply(tbl, 1:2, sd))
out <- list(loss = loss, split_mean = loss_avg, split_sd = loss_sd,
            mean = mean_loss, sd = sd_loss)
cat(toJSON(out, digits = 3), file = "modelA_results.json")


==> anc/Model_A/run.R <==
###############################################################################
#### Model A
###############################################################################

save_dir <- "results1"

split_indices <- 1:5

###################
## Load packages ##
###################

suppressPackageStartupMessages(library(compounds))

###########################
## Read and prepare data ##
###########################

dat_all <- read.csv(file.path("..","Data","Solvents.csv"))
fingerprints_all <- as.matrix(read.csv(file.path("..","Data","fingerprints.csv")))
fingerprints_all <- fingerprints_all > 0L
dat_all$Class <- factor(dat_all$WGK, levels = c(1, 2, 3), ordered = TRUE)

dat <- dat_all[!is.na(dat_all$Class), ]
fingerprints <- fingerprints_all[!is.na(dat_all$Class), ]

## Find duplicate fingerprints
dmall <- compound_euclidean_dist(fingerprints)
fid <- seq_len(nrow(fingerprints))
for (i in 2L:nrow(fingerprints)) {
  fid[i] <- min(which(dmall[i, 1:i] == 0))
}
cid <- unique(fid)
compounds <- factor(fid, levels = cid)
fp <- fingerprints[cid, ]
dat$id <- compounds

n <- nrow(dat)

splits_mat <- read.table(file.path("..", "Data","splits.txt"),
                         stringsAsFactors = FALSE, header = FALSE)


################### GP model using the Tanimoto distance ##################
model_links <- c("logit", "probit", "GEVmod", "GEVmodNS")
model_corrs <- c("exponential", "gaussian", "tanimoto")
models_GPT <- expand.grid(link = model_links, corr = model_corrs,
                          stringsAsFactors = FALSE)
nmfit_GPT <- paste0(models_GPT[, 1], "_", models_GPT[, 2])

dir.create(save_dir, showWarnings = FALSE)

for (j in split_indices) {

  cat("Split", j-1, "\n")

  save_dir_split <- file.path(save_dir, paste0("split", j-1))
  dir.create(save_dir_split, showWarnings = FALSE)
  
  splits <- as.vector(splits_mat[, j])
  itest <- splits == "test"
  itrain <- splits == "train"
  ivalid <- splits == "valid"
  
  dat_train <- dat
  dat_train$Class[itest] <- NA
  dat_train$Class[ivalid] <- NA

  fitGPGPT <- list()
  valid_lossGPGPT <- test_lossGPGPT <-
    array(NA, c(nrow(models_GPT), 4L),
          dimnames = list(nmfit_GPT, c("log", "Bri", "sph", "class_err")))
  for (i in seq_len(nrow(models_GPT))) {
    cat(i, "  ")
    fitGPGPT[[i]] <- fit_ordinal_compound(Class ~ 1, ~ id, fp,
                                          dat_train,
                                          flink = models_GPT$link[i],
                                          fcor = models_GPT$corr[i],
                                          dist_method = "bin")
    valid_lossGPGPT[i, ] <-
      loss_model_compound(dat$Class[ivalid],
                          fitGPGPT[[i]]$prediction[, ivalid])
    test_lossGPGPT[i, ] <-
      loss_model_compound(dat$Class[itest],
                          fitGPGPT[[i]]$prediction[, itest])
  }

  saveRDS(fitGPGPT, file.path(save_dir_split, "model_list.rds"))
  saveRDS(valid_lossGPGPT, file.path(save_dir_split, "valid_loss.rds"))
  saveRDS(test_lossGPGPT, file.path(save_dir_split, "test_loss.rds"))
}


==> anc/Model_B/defs.py <==
import torch
import torch.nn as nn
import torch.optim as optim
import numpy as np
import random
from torch.utils.data import Dataset
import optuna

def set_seed(seed):
    """Set all random seeds for reproducibility"""
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    torch.cuda.manual_seed(seed)
    torch.cuda.manual_seed_all(seed)
    torch.backends.cudnn.deterministic = True
    torch.backends.cudnn.benchmark = False

############################## Model definitions #############################
class Binary1DCNN(nn.Module):
    def __init__(self, input_dim=2048, num_classes=3,
                 conv1_channels=32, conv1_kernel=3, conv1_padding=1,
                 conv2_channels=64, conv2_kernel=3, conv2_padding=1,
                 pool_kernel=2,
                 dropout=0.1):
        super().__init__()
        
        self.input_dim = input_dim
        self.num_classes = num_classes
        
        # Calculate output dimension after convolutions and pooling
        # Each MaxPool1d with kernel=2 divides length by 2
        after_pool1 = input_dim // pool_kernel
        after_pool2 = after_pool1 // pool_kernel
        
        self.features = nn.Sequential(
            nn.Conv1d(1, conv1_channels, kernel_size=conv1_kernel, 
                      stride=1, padding=conv1_padding),
            nn.ReLU(),
            nn.MaxPool1d(pool_kernel),
            nn.Conv1d(conv1_channels, conv2_channels, kernel_size=conv2_kernel,
                      stride=1, padding=conv2_padding),
            nn.ReLU(),
            nn.MaxPool1d(pool_kernel),
            nn.Flatten(),
            nn.Dropout(dropout)
        )
        # self.embedding_dim = conv2_channels * after_pool2
        self.embedding_dim = self._calculate_embedding_dim(input_dim)
        self.classifier = nn.Linear(self.embedding_dim, num_classes)

    def _calculate_embedding_dim(self, input_dim):
        """Calculate the flattened embedding dimension"""
        with torch.no_grad():
            dummy_input = torch.zeros(1, 1, input_dim)
            dummy_output = self.features(dummy_input)
            # Return total number of elements (batch=1)
            return dummy_output.numel()
    
    def forward(self, x):
        x = x.unsqueeze(1)  # Add channel dim: (batch_size, 1, input_dim)
        embeddings = self.features(x)
        logits = self.classifier(embeddings)
        return logits, embeddings


################################ Model training ##############################
def train_cnn(model, train_loader, valid_loader, epochs = 10, lr = 1e-3,
              weight_decay=0, patience=7, min_delta=1e-4, grad_clip=1.0,
              scheduler_patience=5, scheduler_factor=0.5, trial = None,
              verbose = False):
    criterion = nn.CrossEntropyLoss()
    optimizer = optim.Adam(model.parameters(), lr = lr,
                           weight_decay = weight_decay)
    scheduler = torch.optim.lr_scheduler.ReduceLROnPlateau(
        optimizer, mode='min',
        patience = scheduler_patience, factor = scheduler_factor)
    
    avg_train_losses = []
    avg_val_losses = []
    best_val_loss = float('inf')
    epochs_no_improve = 0
    best_model_state = None
    best_epoch = 0

    for epoch in range(epochs):
        model.train()
        total_loss = 0.
        total_size = 0
        for X, y in train_loader:
            optimizer.zero_grad()
            logits, _ = model(X)
            loss = criterion(logits, y)
            loss.backward()
            if grad_clip > 0:
                torch.nn.utils.clip_grad_norm_(model.parameters(), grad_clip)
            optimizer.step()
            batch_size = X.size(0)
            total_loss += loss.item() * batch_size
            total_size += batch_size
        avg_trn_loss = total_loss/total_size
        avg_train_losses.append(avg_trn_loss)

        ## Validation
        model.eval()
        total_loss = 0.
        total_size = 0
        with torch.no_grad():
            for X, y in valid_loader:
                logits, _ = model(X)
                loss = criterion(logits, y)
                batch_size = X.size(0)
                total_loss += loss.item() * batch_size
                total_size += batch_size
        avg_val_loss = total_loss / total_size
        avg_val_losses.append(avg_val_loss)

        scheduler.step(avg_val_loss)

        if verbose:
            print(f"Epoch {epoch + 1}/{epochs} | Train Loss: {avg_trn_loss:.4f} | Val Loss: {avg_val_loss:.4f}")

        ## Optuna pruning
        if trial is not None:
            trial.report(avg_val_loss, epoch)
            # Prune if trial is not promising
            if trial.should_prune():
                raise optuna.TrialPruned()

        # Early Stopping Check
        if avg_val_loss < best_val_loss - min_delta:
            best_val_loss = avg_val_loss
            epochs_no_improve = 0
            best_model_state = model.state_dict().copy()
            best_epoch = epoch + 1
            if verbose: print(f"  -> Validation improved, saving model")
        else:
            epochs_no_improve += 1
            if verbose:
                print(f"  -> No improvement ({epochs_no_improve}/{patience})")
            if epochs_no_improve >= patience:
                if verbose: print(f"Early stopping at epoch {epoch+1}")
                if best_model_state is not None:
                    model.load_state_dict(best_model_state)
                break

    return model, avg_train_losses, avg_val_losses, best_epoch

############################## Model calculations ############################
def calc_probs (model, loader):
    model.eval()
    all_probs = []
    with torch.no_grad():
        for X, y in loader:
            logits, _ = model(X)
            probs = torch.softmax(logits, dim=1).cpu().numpy()
            all_probs.append(probs)
    return np.concatenate(all_probs, axis=0)

def extract_embeddings (model, loader):
    model.eval()
    all_emb = []
    with torch.no_grad():
        for X, y in loader:
            _, emb = model(X)
            all_emb.append(emb)
    return np.concatenate(all_emb, axis=0)


==> anc/Model_B/hyperpar_tuning.py <==
# from pdb import set_trace as bp
import optuna
import torch
import numpy as np
from torch.utils.data import DataLoader, TensorDataset
from defs import Binary1DCNN, train_cnn
import pandas as pd

def objective(trial, X_train, y_train, X_val, y_val, report_intermediate=True):
    """
    Optuna objective function for hyperparameter tuning.
    
    Args:
        trial: Optuna trial object
        X_train, y_train: Training data
        X_val, y_val: Validation data
        report_intermediate: If False, skip trial.report() calls (for CV)
    
    Returns:
        best_val_loss: Metric to minimize
    """
    
    # ============================================================
    # 1. Suggest hyperparameters
    # ============================================================
    
    # Model architecture
    conv1_channels = trial.suggest_categorical('conv1_channels', [4, 8, 16])
    conv2_channels = trial.suggest_categorical('conv2_channels', [8, 16, 32])
    dropout = trial.suggest_float('dropout', 0.3, 0.7, step=0.1)
    
    # Training hyperparameters
    learning_rate = trial.suggest_categorical('learning_rate', [1e-4, 3e-4, 5e-4])
    weight_decay = trial.suggest_categorical('weight_decay', [1e-4, 1e-3, 1e-2])
    batch_size = trial.suggest_categorical('batch_size', [16, 32, 64])
    
    # Kernel size
    conv1_kernel = trial.suggest_categorical('conv1_kernel', [3, 5, 7])
    conv2_kernel = trial.suggest_categorical('conv2_kernel', [3, 5])
    
    # ============================================================
    # 2. Create data loaders
    # ============================================================
    
    train_dataset = TensorDataset(
        torch.from_numpy(X_train).float(),
        torch.from_numpy(y_train).long()
    )
    val_dataset = TensorDataset(
        torch.from_numpy(X_val).float(),
        torch.from_numpy(y_val).long()
    )
    
    train_loader = DataLoader(train_dataset, batch_size=batch_size, shuffle=True)
    valid_loader = DataLoader(val_dataset, batch_size=len(val_dataset), shuffle=False)
    
    # ============================================================
    # 3. Create model
    # ============================================================
    
    input_dim = X_train.shape[1]
    num_classes = 3
    
    model = Binary1DCNN(
        input_dim=input_dim,
        num_classes=num_classes,
        conv1_channels=conv1_channels,
        conv1_kernel=conv1_kernel,
        conv1_padding=conv1_kernel // 2,
        conv2_channels=conv2_channels,
        conv2_kernel=conv2_kernel,
        conv2_padding=conv2_kernel // 2,
        pool_kernel=2,
        dropout=dropout
    )
    
    # ============================================================
    # 4. Train
    # ============================================================
    
    epochs = 100
    patience = 3
    min_delta = 0.005
    grad_clip = 1.0
    scheduler_patience = 5
    scheduler_factor = 0.5
    
    model, train_losses, val_losses, best_epoch = train_cnn(
        model, train_loader, valid_loader,
        epochs=epochs,
        lr=learning_rate,
        weight_decay=weight_decay,
        patience=patience,
        min_delta=min_delta,
        grad_clip=grad_clip,
        scheduler_patience=scheduler_patience,
        scheduler_factor=scheduler_factor,
        trial=trial if report_intermediate else None,
        verbose=False
    )
    
    best_val_loss = min(val_losses)
    return best_val_loss


def run_optuna_tuning(X_train, y_train, X_val, y_val, n_trials=50):
    """
    Run Optuna hyperparameter optimization with cross-validation.
    """
    def cv_objective(trial):
        # Pass report_intermediate=False to disable trial.report() in CV
        score = objective(trial, X_train, y_train, X_val, y_val, 
                          report_intermediate=False)
        return score
    
    # Create study
    study = optuna.create_study(
        direction='minimize',
        study_name='cnn_hyperparameter_tuning',
        storage=None,
        load_if_exists=True
    )
    
    # Run optimization
    study.optimize(cv_objective, n_trials=n_trials, show_progress_bar=True)
   
    return study


# ============================================================
# Main execution
# ============================================================

dat_all = pd.read_csv("../Data/Solvents.csv")
fingerprints_all = pd.read_csv("../Data/fingerprints.csv").to_numpy()
dat = dat_all.loc[dat_all['WGK'].notna()]
fingerprints = fingerprints_all[dat_all['WGK'].notna(), :]
Class = dat['WGK'].astype(int).to_numpy() - 1

# Use fixed train/validation split
with open("../Data/splits0.txt", "r") as f:
    splits_df = f.read().splitlines()

ltrain = [w == 'train' for w in splits_df]
lvalid = [w == 'valid' for w in splits_df]

X_train = fingerprints[ltrain]
y_train = Class[ltrain]
X_val = fingerprints[lvalid]
y_val = Class[lvalid]

# Run optimization
study = run_optuna_tuning(X_train, y_train, X_val, y_val, n_trials=50)

# Save best hyperparameters
import json

best_params = study.best_trial.params
with open("best_hyperparameters.json", "w", encoding="utf-8") as f:
    json.dump(best_params, f, indent = 4)


==> anc/Model_B/hyperparameters.toml <==
# ============================================================
# HYPERPARAMETER CONFIGURATION FOR 1D CNN
# ============================================================

# overwrite = "best_hyperparameters.json" # or ""
overwrite = ""

# Experiment settings
[experiment]
save_dir = "results1"
load_saved = false
save_trained = true
n_runs = 3
seed = 24918
verbose = false
split_indices = [0, 1, 2, 3, 4]

# Data hyperparameters
[data]
batch_size = 32

# Model architecture hyperparameters
[model]
# Conv1 layer
conv1_channels = 8
conv1_kernel = 3
conv1_padding = 1            # Use conv1_kernel // 2 for 'same' padding

# Conv2 layer
conv2_channels = 16
conv2_kernel = 3
conv2_padding = 1            # Use conv2_kernel // 2 for 'same' padding

# Pooling
pool_kernel = 2

# Regularization
dropout = 0.5

# Training hyperparameters
[training]
epochs = 100
learning_rate = 0.0003
weight_decay = 0.001
patience = 3
min_delta = 0.005
grad_clip = 1.0

# Learning rate scheduler
[scheduler]
patience = 5
factor = 0.5

==> anc/Model_B/modelB_results.R <==
###############################################################################
####
###############################################################################

cnn_results_dir <- "results1"
GP_results_dir <- "GP1results1"

suppressPackageStartupMessages(library(jsonlite))

mat_from_list <- function (x)
{
  lx <- integer(length(x))
  for (i in seq_along(x)) {
    dx <- dim(x[[i]])
    if (is.null(dx)) {
      dx <- c(length(x[[i]]), 1L)
      dim(x[[i]]) <- dx
    }
    lx[i] <- dx[1L]
  }
  mlx <- max(lx)
  for (i in seq_along(x)) {
    if (lx[i] < mlx) {
      x[[i]] <- rbind(x[[i]], matrix(NA, mlx - lx[i], ncol(x[[i]])))
    }
  }
  do.call(cbind, x)
}

colSDs <- function (x) apply(x, 2, sd)

split_dirs <- list.files(cnn_results_dir, pattern = "split[0-9]")


model_avgtrn_loss <- model_avgval_loss <- model_lss <- list()

for (i in seq_along(split_dirs)) {
  
  model_avgtrn_loss[[i]] <-
    mat_from_list(
      fromJSON(file.path(cnn_results_dir, split_dirs[i],
                         "model_avgtrn_loss_save.json"),
               simplifyMatrix = FALSE))
  model_avgval_loss[[i]] <-
    mat_from_list(
      fromJSON(file.path(cnn_results_dir, split_dirs[i],
                         "model_avgval_loss_save.json"),
               simplifyMatrix = FALSE))
  model_lss[[i]] <-
    readRDS(file.path(GP_results_dir, split_dirs[i], "loss.rds"))
}
names(model_avgtrn_loss) <- names(model_avgval_loss) <-
  names(model_lss) <- split_dirs


############################# Convergence plot ############################
plotit <- function (x, main = "", xlab = "", ylab = "") {
  plot(c(0, max(sapply(x, nrow))), range(unlist(x), na.rm = TRUE), main = main,
       xlab = xlab, ylab = ylab, type = "n")
  for (i in seq_along(x)) {
    matlines(x[[i]], col = i, lty = 1)
  }
}

pdf(file = "modelB_conv.pdf",
    width = 8, height = 3, family = "serif",
    paper = "special", onefile = FALSE)
oldpar <- par(tcl = NA, mgp = c(1.5, .5, 0), mar = c(3, 3, .4, .4),
              mfrow = c(1, 2), oma = c(0, 0, 1.5, 0))
plotit(model_avgtrn_loss, xlab = "Iteration", ylab = "Classification loss")
mtext("Training set", line = 0.5, outer = FALSE)
plotit(model_avgval_loss, xlab = "Iteration", ylab = "Classification loss")
mtext("Validation set", line = 0.5, outer = FALSE)
par(oldpar)
dev.off()

############################### Test results ##############################
loss_avg <- lapply(model_lss, function(x) t(sapply(x, colMeans)))
loss_sd <- lapply(model_lss, function(x) t(sapply(x, colSDs)))
names(loss_avg) <- names(loss_sd) <- split_dirs
tbl <- simplify2array(loss_avg,
                      except = NULL, higher = TRUE)
mean_loss <- data.frame(apply(tbl, 1:2, mean))
sd_loss <- data.frame(apply(tbl, 1:2, sd))
out <- list(
  loss = model_lss,
  split_mean = loss_avg, split_sd = loss_sd, 
  mean = mean_loss, sd = sd_loss)
cat(toJSON(out, digits = 3), file = "modelB_results.json")


==> anc/Model_B/run1.py <==
# from pdb import set_trace as bp
from defs import *
import pandas as pd
import torch
from torch.utils.data import DataLoader, TensorDataset
import numpy as np
import os
import sys
import tomllib
import json
import h5py
sys.path.append("../common")
from common_defs import *

################################ Configuration ###############################
config_file = "hyperparameters.toml"
with open(config_file, 'rb') as f:
    config = tomllib.load(f)

########################### Experimental conditions ##########################
save_dir = config['experiment']['save_dir']
iseed = config['experiment']['seed']
n_runs = config['experiment']['n_runs']
load_saved = config['experiment']['load_saved']
save_trained = config['experiment']['save_trained']
verbose = config['experiment']['verbose']
split_indices = config['experiment']['split_indices']

############################### hyper-parameters #############################
## Data hyperparameters
data_train_batch_size = config['data']['batch_size']
## Model hyperparameters
conv1_channels = config['model']['conv1_channels']
conv1_kernel = config['model']['conv1_kernel']
# conv1_padding = config['model']['conv1_padding']
conv1_padding = conv1_kernel // 2
conv2_channels = config['model']['conv2_channels']
conv2_kernel = config['model']['conv2_kernel']
# conv2_padding = config['model']['conv2_padding']
conv2_padding = conv2_kernel // 2
pool_kernel = config['model']['pool_kernel']
dropout = config['model']['dropout']
## Training hyperparameters
epochs = config['training']['epochs']
learning_rate = config['training']['learning_rate']
weight_decay = config['training']['weight_decay']
patience = config['training']['patience']
min_delta = config['training']['min_delta']
grad_clip = config['training']['grad_clip']
optim_patience = config['scheduler']['patience']
optim_factor = config['scheduler']['factor']

## Overwrite with optuna results
best_config_file = config['overwrite']
if best_config_file is not None and os.path.isfile(best_config_file) and \
   os.access(best_config_file, os.R_OK):
    with open(best_config_file, "r") as f:
        best_config = json.load(f)
    conv1_channels = best_config['conv1_channels']
    config['model']['conv1_channels'] = conv1_channels
    conv1_kernel = best_config['conv1_kernel']
    config['model']['conv1_kernel'] = conv1_kernel
    conv2_channels = best_config['conv2_channels']
    config['model']['conv2_channels'] = conv2_channels
    conv2_kernel = best_config['conv2_kernel']
    config['model']['conv2_kernel'] = conv2_kernel
    dropout = best_config['dropout']
    config['model']['dropout'] = dropout
    learning_rate = best_config['learning_rate']
    config['training']['learning_rate'] = learning_rate
    weight_decay = best_config['weight_decay']
    config['training']['weight_decay'] = weight_decay
    data_train_batch_size = best_config['batch_size']
    config['data']['batch_size'] = data_train_batch_size

################################ Save directory ##############################
os.makedirs(save_dir, exist_ok=True) # Create save_dir if not exists
with open(os.path.join(save_dir,"hyperparameters.json"), "w") as f:
    json.dump(config, f)


############################ Read and prepare data ###########################
dat_all = pd.read_csv("../Data/Solvents.csv")
fingerprints_all = pd.read_csv("../Data/fingerprints.csv").to_numpy()
dat = dat_all.loc[dat_all['WGK'].notna()]
fingerprints = fingerprints_all[dat_all['WGK'].notna(),:]

nfingerprints = fingerprints.shape[1]
num_classes = 3  # 3-class classification

Class = dat['WGK'].astype(int).to_numpy() - 1

splits_df = pd.read_table("../Data/splits.txt", sep = " ", header = None)


for split_index in split_indices:
    print (f"Split {split_index}")
    
    config['experiment']['split_index'] = split_index

    ############################## Save directory ############################
    save_dir_split = os.path.join(save_dir, f"split{split_index}")
    os.makedirs(save_dir_split, exist_ok=True) # Create save_dir if not exists
    model_save_dir = os.path.join(save_dir_split, 'models')
    os.makedirs(model_save_dir, exist_ok=True)
    emb_save_dir = os.path.join(save_dir_split, 'embeddings')
    os.makedirs(emb_save_dir, exist_ok=True)

    ################################ Split data ##############################
    split = splits_df[split_index]

    ltrain = [w == 'train' for w in split]
    ltest = [w == 'test' for w in split]
    lvalid = [w == 'valid' for w in split]

    model_avgtrn_loss_save = []
    model_avgval_loss_save = []
    model_bestepoch_save = []
    model_lss_save = []

    set_seed(iseed)

    for irun in range(n_runs):
        print (f"Run {irun+1}")

        save_model_path = os.path.join(model_save_dir,
                                       f'cnn_model_run{irun+1}.pt')
        save_emb_train_path = \
            os.path.join(emb_save_dir,
                         f'emb_train_run{irun+1}.h5')
        save_emb_valid_path = \
            os.path.join(emb_save_dir,
                         f'emb_valid_run{irun+1}.h5')
        save_emb_test_path = \
            os.path.join(emb_save_dir,
                         f'emb_test_run{irun+1}.h5')

        train_dataset = \
            TensorDataset(torch.from_numpy(fingerprints[ltrain,:].astype(np.float32)),
                          torch.from_numpy(Class[ltrain]))
        valid_dataset = \
            TensorDataset(torch.from_numpy(fingerprints[lvalid,:].astype(np.float32)),
                          torch.from_numpy(Class[lvalid]))
        test_dataset = \
            TensorDataset(torch.from_numpy(fingerprints[ltest,:].astype(np.float32)),
                          torch.from_numpy(Class[ltest]))
        train_loader = DataLoader(train_dataset, batch_size=data_train_batch_size,
                                  shuffle=True)
        train_loader_emb = DataLoader(train_dataset, shuffle=False,
                                      batch_size = len(train_dataset))
        valid_loader = DataLoader(valid_dataset, shuffle=False,
                                  batch_size = len(valid_dataset))
        test_loader = DataLoader(test_dataset, shuffle=False,
                                 batch_size = len(test_dataset))

        model = Binary1DCNN(input_dim = nfingerprints,
                            num_classes = num_classes,
                            conv1_channels = conv1_channels,
                            conv1_kernel = conv1_kernel,
                            conv1_padding = conv1_padding,
                            conv2_channels = conv2_channels,
                            conv2_kernel = conv2_kernel,
                            conv2_padding = conv2_padding,
                            pool_kernel = pool_kernel,
                            dropout = dropout)
        if load_saved and os.path.isfile(save_model_path) and \
           os.access(save_model_path, os.R_OK):
            ## Load an existing model
            model, metadata = load_model(model, save_model_path)
            train_loss = metadata.get('avgtrn_loss')
            valid_loss = metadata.get('avgval_loss')
            best_epoch = metadata.get('best_epoch')
        else:
            model, train_loss, valid_loss, best_epoch = \
                train_cnn(model, train_loader, valid_loader, epochs,
                          learning_rate, weight_decay, patience, min_delta,
                          grad_clip, optim_patience, optim_factor, None, verbose)
            if save_trained:
                save_model(model, save_model_path,
                           metadata = {
                               'best_epoch': best_epoch,
                               'avgtrn_loss': train_loss,
                               'avgval_loss': valid_loss
                           })

        model_bestepoch_save.append(best_epoch)
        model_avgtrn_loss_save.append(train_loss)
        model_avgval_loss_save.append(valid_loss)

        probs = calc_probs(model, test_loader)
        loss = loss_calc(probs, Class[ltest])
        model_lss_save.append(loss)

        emb_train = extract_embeddings(model,train_loader_emb)
        emb_valid = extract_embeddings(model,valid_loader)
        emb_test = extract_embeddings(model,test_loader)

        with h5py.File(save_emb_train_path, 'w') as f:
            f.create_dataset('array', data = emb_train.T, compression='gzip')
        with h5py.File(save_emb_valid_path, 'w') as f:
            f.create_dataset('array', data = emb_valid.T, compression='gzip')
        with h5py.File(save_emb_test_path, 'w') as f:
            f.create_dataset('array', data = emb_test.T, compression='gzip')

    #################################### Export ##################################
    save_to_json(model_bestepoch_save,
                 os.path.join(save_dir_split, "model_bestepoch_save.json"))
    save_to_json(model_avgtrn_loss_save,
                 os.path.join(save_dir_split, "model_avgtrn_loss_save.json"))
    save_to_json(model_avgval_loss_save,
                 os.path.join(save_dir_split, "model_avgval_loss_save.json"))
    save_to_json(pd.DataFrame(model_lss_save).to_dict(orient='list'),
                 os.path.join(save_dir_split, "model_lss_save.json"))

    with open(os.path.join(save_dir_split,"hyperparameters.json"), "w") as f:
        json.dump(config, f)


==> anc/Model_B/run2.R <==
###############################################################################
####
###############################################################################

## Directory where the cnn results are stored. The embeddings will be in a
## subfolder called embeddings of this directory.
cnn_dir <- "results1"
prefix_dir <- "GP1"

############################### Load packages #############################
library(compounds)
suppressPackageStartupMessages(library(rhdf5))


################################ Directories ##############################
## Directory to store model fit results.
results_dir <- paste0(prefix_dir, cnn_dir)

dir.create(results_dir, showWarnings = FALSE)
cat(cnn_dir, file = file.path(results_dir, "cnn_dir.txt"))
split_dirs <- list.files(cnn_dir, pattern = "split[0-9]")

########################### Read and prepare data #########################
dat_all <- read.csv("../Data/Solvents.csv")
fingerprints_all <- as.matrix(read.csv("../Data/fingerprints.csv"))
fingerprints_all <- fingerprints_all > 0L
dat_all$Class <- factor(dat_all$WGK, levels = c(1, 2, 3), ordered = TRUE)

dat <- dat_all[!is.na(dat_all$Class), ]
fingerprints <- fingerprints_all[!is.na(dat_all$Class), ]

## Find duplicate fingerprints
dmall <- compound_euclidean_dist(fingerprints)
fid <- seq_len(nrow(fingerprints))

n <- nrow(dat)

splits_mat <- read.table(file.path("..", "Data","splits.txt"),
                         stringsAsFactors = FALSE, header = FALSE)

################# GP model using the NN embeddings distance ###############
model_links <- c("logit", "probit", "GEVmod", "GEVmodNS")
model_corrs <- c("exponential", "gaussian")
models_CNN <- expand.grid(link = model_links, corr = model_corrs,
                          stringsAsFactors = FALSE)
nmodels <- nrow(models_CNN)
nmfit_CNN <- paste0(models_CNN[, 1], "_", models_CNN[, 2])


for (j in seq_along(split_dirs)) {

  split <- split_dirs[j]

  cat("Split", j-1, "\n")

  save_dir_split <- file.path(results_dir, paste0("split", j-1))
  dir.create(save_dir_split, showWarnings = FALSE)

  
  emb_train_files <- list.files(
    file.path(cnn_dir, split, "embeddings"),
    pattern = "emb_train_run[0-9]+\\.h5",
    full.names = TRUE)
  emb_valid_files <- list.files(
    file.path(cnn_dir, split, "embeddings"),
    pattern = "emb_valid_run[0-9]+\\.h5",
    full.names = TRUE)
  emb_test_files <- list.files(
    file.path(cnn_dir, split, "embeddings"),
    pattern = "emb_test_run[0-9]+\\.h5",
    full.names = TRUE)
  nruns <- length(emb_train_files)

  splits <- as.vector(splits_mat[, j])
  ltrain <- splits == "train"
  lvalid <- splits == "valid"
  ltest <- splits == "test"


  loss_save <- grnorm_save <- fitGP <- list()
  length(loss_save) <- length(grnorm_save) <- length(fitGP) <- nmodels
  names(loss_save) <- names(grnorm_save) <- names(fitGP) <- nmfit_CNN
  for (i in seq_len(nmodels)) {
    loss_save[[i]] <- grnorm_save[[i]] <- fitGP[[i]] <- list()
  }

  for (irun in seq_len(nruns)) {

    cat("Run:", irun, "\n")

    train_embeddings <- h5read(emb_train_files[irun], "array")
    valid_embeddings <- h5read(emb_valid_files[irun], "array")
    test_embeddings <- h5read(emb_test_files[irun], "array")

    embeddings <- matrix(NA, n, ncol(train_embeddings))
    embeddings[ltrain, ] <- train_embeddings
    embeddings[lvalid, ] <- valid_embeddings
    embeddings[ltest, ] <- test_embeddings
    embeddings <- embeddings/max(dist(embeddings)) # Scale embeddings so
                              # that max dist is 1
    dm_emb_all <- as.matrix(dist(embeddings))
    fid <- seq_len(nrow(embeddings))
    for (i in 2L:nrow(fingerprints)) {
      fid[i] <- min(which(dm_emb_all[i, 1:i] == 0))
    }
    cid <- unique(fid)
    compounds <- factor(fid, levels = cid)
    fp <- embeddings[cid, ]

    dat_train <- dat
    dat_train$Class[lvalid] <- NA
    dat_train$Class[ltest] <- NA
    dat_train$id <- compounds

    for (imodel in seq_len(nmodels)) {
      fitGP[[imodel]][[irun]] <-
        fit_ordinal_compound(Class ~ 1, ~ id, fp,
                             dat_train,
                             flink = models_CNN$link[imodel],
                             fcor = models_CNN$corr[imodel],
                             dist_method = "eucl",
                             returnData = FALSE)

      grnorm <- fitGP[[imodel]][[irun]]$optimisation$grnorm
      niter <- fitGP[[imodel]][[irun]]$optimisation$niter
      grnorm_save[[imodel]][[irun]] <- grnorm[seq_len(niter)]

      prob_class <- fitGP[[imodel]][[irun]]$prediction[, ltest]
      true_class <- dat$Class[ltest]
      loss_save[[imodel]][[irun]] <- loss_model_compound(true_class, prob_class)
    }
  }

  for (i in seq_len(nmodels)) {
    loss_save[[i]] <- do.call(rbind, loss_save[[i]])
  }

### Save results
  saveRDS(fitGP, file = file.path(results_dir, split, "fitGP.rds"))
  saveRDS(grnorm_save, file = file.path(results_dir, split, "grnorm.rds"))
  saveRDS(loss_save, file = file.path(results_dir, split, "loss.rds"))
}


==> anc/Model_C/defs.py <==
# from pdb import set_trace as bp
import random
import torch
import torch.nn as nn
import torch.optim
from torch.utils.data import Dataset
import numpy as np
import optuna
import torch.nn.functional as F

############################### Set random seed ##############################
def set_seed(seed):
    """Set all random seeds for reproducibility"""
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    torch.cuda.manual_seed(seed)
    torch.cuda.manual_seed_all(seed)
    torch.backends.cudnn.deterministic = True
    torch.backends.cudnn.benchmark = False


################################## Data class ################################
class TripletDataset(Dataset):
    def __init__(self, x, y, ncopies = 1):
        self.data = torch.FloatTensor(x)
        self.labels = torch.LongTensor(y)
        self.levels = torch.unique(self.labels)
        ndata = len(self.data)
        n = ndata*ncopies
        self.len = n
        self.class_match = [self.labels == c for c in self.levels]
        self.anchoridx = np.repeat(np.arange(ndata, dtype = int), ncopies)
        self.posidx = np.empty([ndata, ncopies], dtype = int)
        self.negidx = np.empty([ndata, ncopies], dtype = int)
        for i in range(ndata):
            c = self.labels[i]
            pidx = [j for j in range(ndata) if (self.class_match[c][j] and j != i)]
            nidx = [j for j in range(ndata) if not(self.class_match[c][j])]
            self.posidx[i] = np.random.choice(np.array(pidx), 
                                              ncopies, False)
            self.negidx[i] = np.random.choice(np.array(nidx), 
                                              ncopies, False)
        self.posidx = self.posidx.ravel()
        self.negidx = self.negidx.ravel()

    def __getitem__(self, idx):
        a = self.anchoridx[idx]
        p = self.posidx[idx]
        n = self.negidx[idx]
        return self.data[a], self.data[p], self.data[n]

    def __len__(self):
        return self.len


#################################### Model ###################################
class LinNN(nn.Module):
    def __init__(self, input_dim=2048, num_classes=3, d1 = 128,
                 emb_dim = 128, drop_rate = 0.3, normalise_emb = False):
        super().__init__()
        self.normalise = normalise_emb
        self.features = nn.Sequential(
            nn.Linear(input_dim, d1),
            nn.ReLU(),
            nn.Dropout(drop_rate),
            nn.Linear(d1, emb_dim)
        )
        self.classifier = nn.Linear(emb_dim, num_classes)

    def forward(self, x):
        embeddings = self.features(x)
        if self.normalise:
            embeddings = F.normalize(embeddings, p=2, dim=1)
        logits = self.classifier(embeddings)
        return logits, embeddings


def train_emb(model, loader, vloader, margin = 1, epochs = 15, lr = 1e-1,
              wd = 1e-4, patience = 5, min_delta = 1e-4,
              scheduler_patience=5, scheduler_factor=0.5,
              grad_clip = 0., warmup_epochs = 5,
              trial = None, n_tri_copies = None,
              return_best = True,
              verbose = False):
    optimizer = torch.optim.AdamW(model.parameters(), lr = lr,
                                  weight_decay = wd)
    if warmup_epochs > 0:
        warmup_scheduler = torch.optim.lr_scheduler.LambdaLR(
            optimizer,
            lr_lambda=lambda epoch: min(1.0, (epoch + 1) / warmup_epochs)
        )
    scheduler = torch.optim.lr_scheduler.ReduceLROnPlateau(
        optimizer, patience=scheduler_patience, factor=scheduler_factor)
    criterion = nn.TripletMarginLoss(margin = margin)

    avg_train_losses = []
    avg_val_losses = []
    best_val_loss = float('inf')
    epochs_no_improve = 0
    best_model_state = None
    best_epoch = 0
    
    for epoch in range(epochs):
        ## Refresh triplet
        if n_tri_copies is not None and hasattr(loader.dataset, '__init__'):
            loader.dataset.__init__(loader.dataset.data.numpy(),
                                    loader.dataset.labels.numpy(),
                                    ncopies=n_tri_copies)
#             vloader.dataset.__init__(vloader.dataset.data.numpy(),
#                                      vloader.dataset.labels.numpy(),
#                                      ncopies=n_tri_copies)
        ## Training
        model.train()
        epoch_losses = []
        for anchor, pos, neg in loader:
            optimizer.zero_grad()
            _, embeddings_anchor = model(anchor)
            _, embeddings_pos = model(pos)
            _, embeddings_neg = model(neg)
            loss = criterion(embeddings_anchor, embeddings_pos, embeddings_neg)
            loss.backward()
            if grad_clip > 0.:
                torch.nn.utils.clip_grad_norm_(model.parameters(), grad_clip)
            optimizer.step()
            epoch_losses.append(loss.item())
        avg_loss = np.mean(epoch_losses)
        avg_train_losses.append(avg_loss)

        ## Validation
        model.eval()
        total_val_loss = 0
        total_val_samples = 0
        with torch.no_grad():
            for anchor, pos, neg in vloader:
                _, embeddings_anchor = model(anchor)
                _, embeddings_pos = model(pos)
                _, embeddings_neg = model(neg)
                batch_val_loss = \
                    criterion(embeddings_anchor, embeddings_pos, embeddings_neg)
                batch_val_size = anchor.size(0)
                total_val_loss += batch_val_loss.item() * batch_val_size
                total_val_samples += batch_val_size
        avg_val_loss = total_val_loss / total_val_samples
        avg_val_losses.append(avg_val_loss)

        if epoch < warmup_epochs:
            warmup_scheduler.step()
        else:
            scheduler.step(avg_val_loss)

        if verbose:
            print(f"Epoch {epoch + 1}/{epochs} | Train Loss: {avg_loss:.4f} | Val Loss: {avg_val_loss:.4f}")

        ## Optuna pruning
        if trial is not None:
            trial.report(avg_val_loss, epoch)
            # Prune if trial is not promising
            if trial.should_prune():
                raise optuna.TrialPruned()

        # Early Stopping Check
        if avg_val_loss < best_val_loss - min_delta:
            best_val_loss = avg_val_loss
            epochs_no_improve = 0
            best_model_state = model.state_dict().copy()
            best_epoch = epoch + 1
            if verbose: print(f"  -> Validation improved, saving model")
        else:
            epochs_no_improve += 1
            if verbose:
                print(f"  -> No improvement ({epochs_no_improve}/{patience})")
            if epochs_no_improve >= patience:
                if verbose: print(f"Early stopping at epoch {epoch+1}")
                if return_best and best_model_state is not None:
                    model.load_state_dict(best_model_state)
                break

    return model, avg_train_losses, avg_val_losses, best_epoch

def train_net(model, loader, vloader, epochs = 10, lrf = 1e-3, lrc = 1e-1,
              wdf = 1e-4, wdc = 1e-4,
              patience = 7, min_delta = 1e-4, grad_clip=1.0,
              scheduler_patience=5, scheduler_factor=0.5,
              return_best = True,
              trial = None,
              verbose = False):
    params_list = []
    if lrf > 0:
        params_list.append({
            'params': model.features.parameters(),
            'lr': lrf,
            'weight_decay': wdf
        })
    else:
        for param in model.features.parameters():
            param.requires_grad = False
    params_list.append({
        'params': model.classifier.parameters(),
        'lr': lrc,
        'weight_decay': wdc
    })
    optimizer = torch.optim.AdamW(params_list)
    scheduler = torch.optim.lr_scheduler.ReduceLROnPlateau(
        optimizer, patience=scheduler_patience, factor=scheduler_factor)
    ## criterion = nn.CrossEntropyLoss()
    criterion = nn.CrossEntropyLoss(label_smoothing=0.1)  # 0.05-0.15

    avg_train_losses = []
    avg_val_losses = []
    val_accuracies = []
    best_val_loss = float('inf')
    epochs_no_improve = 0
    best_model_state = None
    best_epoch = 0
    
    for epoch in range(epochs):
        ## Training
        model.train()
        epoch_losses = []
        for X, y in loader:
            optimizer.zero_grad()
            logits, _ = model(X)
            loss = criterion(logits, y)
            loss.backward()
            torch.nn.utils.clip_grad_norm_(model.parameters(), grad_clip)
            optimizer.step()
            epoch_losses.append(loss.item())
        avg_loss = np.mean(epoch_losses)
        avg_train_losses.append(avg_loss)

        ## Validation
        model.eval()
        val_losses = []
        preds = []
        labels = []
        with torch.no_grad():
            for X, y in vloader:
                logits, _ = model(X)
                loss = criterion(logits, y)
                val_losses.append(loss.item())
                pred1 = torch.argmax(logits, dim = 1)
                preds.extend(pred1.cpu().numpy())
                labels.extend(y.cpu().numpy())
        avg_val_loss = np.mean(val_losses)
        avg_val_losses.append(avg_val_loss)
        val_accuracy = np.mean(np.array(preds) == np.array(labels))
        val_accuracies.append(val_accuracy)

        scheduler.step(avg_val_loss)

        if verbose:
            print(f"Epoch {epoch + 1}/{epochs} | Train Loss: {avg_loss:.4f} | Val Loss: {avg_val_loss:.4f} | Val Acc: {val_accuracy:.4f}")

        ## Optuna pruning
        if trial is not None:
            trial.report(avg_val_loss, epoch)
            # Prune if trial is not promising
            if trial.should_prune():
                raise optuna.TrialPruned()

        ## Early Stopping Check
        if avg_val_loss < best_val_loss - min_delta:
            best_val_loss = avg_val_loss
            epochs_no_improve = 0
            best_model_state = model.state_dict().copy()
            best_epoch = epoch + 1
            if verbose: print(f"  -> Validation improved, saving model")
        else:
            epochs_no_improve += 1
            if verbose:
                print(f"  -> No improvement ({epochs_no_improve}/{patience})")
            if epochs_no_improve >= patience:
                if verbose: print(f"Early stopping at epoch {epoch+1}")
                if return_best and best_model_state is not None:
                    model.load_state_dict(best_model_state)
                break

    return model, avg_train_losses, avg_val_losses, val_accuracies, best_epoch

############################## Model calculations ############################
def calc_probs(model, loader):
    model.eval()  # Set the model to evaluation mode
    all_probs = []
    with torch.no_grad():  # Disable gradient computation
        for X, _ in loader:
            logits, _ = model(X)
            probs = torch.softmax(logits, dim=1).cpu().numpy()
            all_probs.append(probs)
    return np.concatenate(all_probs, axis=0)


==> anc/Model_C/hyperpar_tuning_cls.py <==
# from pdb import set_trace as bp
import optuna
import torch
import numpy as np
from torch.utils.data import DataLoader, TensorDataset
from defs import TripletDataset, LinNN, train_emb, train_net
import pandas as pd
import tomllib
import json

orig_config = "hyperparameters.toml"
emb_config = "best_hyperparameters_emb.json"
with open(orig_config, 'rb') as f:
    config = tomllib.load(f)

## Data hyperparameters
n_tri_copies = config['data']['n_tri_copies']
batch_size = config['data']['batch_size']
## Model hyperparameters
emb_dim = config['contrastive_model']['emb_dim']
hidden_dim = config['contrastive_model']['hidden_dim']
dropout = config['contrastive_model']['dropout']
## Pre-training hyperparameters
margin = config['contrastive_pretraining']['margin']
lr = config['contrastive_pretraining']['learning_rate']
wd = config['contrastive_pretraining']['weight_decay']
epochs = config['contrastive_pretraining']['max_epochs']
patience = config['contrastive_pretraining']['patience']
cls_lrf = config['contrastive_training']['learning_rate_features']
cls_lrc = config['contrastive_training']['learning_rate_classifier']
cls_wdf = config['contrastive_training']['weight_decay_features']
cls_wdc = config['contrastive_training']['weight_decay_classifier']
cls_epochs = config['contrastive_training']['max_epochs']
cls_patience = config['contrastive_training']['patience']
cls_gc = config['contrastive_training']['grad_clip']

with open(emb_config, 'rb') as f:
    config = json.load(f)

lr = config['learning_rate']
wd = config['weight_decay']
emb_dim = config['emb_dim']
hidden_dim = config['hidden_dim']
dropout = config['dropout']

def objective (trial, X_train, y_train, X_val, y_val,
               report_intermediate=True):
    
    # ============================================================
    # 1. Suggest hyperparameters
    # ============================================================

    # contrastive_pretraining
    ## margin = trial.suggest_categorical('margin', [0.1, 0.3, 0.5, 1.0])
    
    # Training hyperparameters
    cls_lrc = trial.suggest_categorical('learning_rate', [1e-4, 3e-4, 5e-4])
    cls_wdc = trial.suggest_categorical('weight_decay', [1e-4, 1e-3, 1e-2])

    # ============================================================
    # 2. Create data loaders
    # ============================================================
    
    train_triplet = TripletDataset(X_train, y_train, n_tri_copies)
    triplet_loader = DataLoader(train_triplet,
                                batch_size = batch_size, shuffle=True)
    train_cls_dataset = TensorDataset(X_train, y_train)
    train_cls_loader = DataLoader(train_cls_dataset,
                              batch_size = batch_size, shuffle=True)
    valid_triplet = TripletDataset(X_val, y_val, n_tri_copies)
    val_triplet_loader = DataLoader(valid_triplet,
                                    batch_size = len(valid_triplet), shuffle=False)
    valid_cls_dataset = TensorDataset(X_val, y_val)
    valid_cls_loader = DataLoader(valid_cls_dataset,
                                  shuffle = False,
                                  batch_size = len(valid_cls_dataset))

    ############################ Contrastive Model ###########################
    contr_model = LinNN(input_dim=X_train.shape[1], num_classes=3,
                        d1 = hidden_dim,
                        emb_dim = emb_dim,
                        drop_rate = dropout)
    
    ## Train the model for learning the contrasts and weights
    contr_model, contr_tr_ls_emb, contr_vl_ls_emb, contr_epoch_emb = \
        train_emb(contr_model, triplet_loader, val_triplet_loader,
                  margin = margin, epochs = epochs,
                  lr = lr, wd = wd,
                  patience = patience)
    
    contr_model, contr_tr_ls_cls, contr_vl_ls_cls, contr_vl_ac_cls,\
        contr_epoch_cls = \
            train_net(contr_model, train_cls_loader, valid_cls_loader,
                      epochs = cls_epochs,
                      lrf = cls_lrf, lrc = cls_lrc,
                      wdf = cls_wdf, wdc = cls_wdc,
                      grad_clip = cls_gc,
                      patience = cls_patience)
    best_val_loss = min(contr_vl_ls_cls)
    return best_val_loss


def run_optuna_tuning(X_train, y_train, X_val, y_val, n_trials=50):
    """
    Run Optuna hyperparameter optimization with cross-validation.
    """
    def f_objective(trial):
        # Pass report_intermediate=False to disable trial.report() in CV
        score = objective(trial, X_train, y_train, X_val, y_val, 
                          report_intermediate=False)
        return score
    
    # Create study
    study = optuna.create_study(
        direction='minimize',
        study_name='contr_tuning_cls',
        storage=None,
        load_if_exists=True
    )
    
    # Run optimization
    study.optimize(f_objective, n_trials=n_trials, show_progress_bar=True)
   
    return study


# ============================================================
# Main execution
# ============================================================

dat_all = pd.read_csv("../Data/Solvents.csv")
fingerprints_all = pd.read_csv("../Data/fingerprints.csv").to_numpy()
dat = dat_all.loc[dat_all['WGK'].notna()]
fingerprints = fingerprints_all[dat_all['WGK'].notna(),:]

nfingerprints = fingerprints.shape[1]
num_classes = 3  # 3-class classification

Class = dat['WGK'].astype(int).to_numpy() - 1

with open("../Data/splits0.txt","r") as f:
    splits_df = f.read().splitlines()

ltrain = [w == 'train' for w in splits_df]
lvalid = [w == 'valid' for w in splits_df]

X_train = torch.from_numpy(fingerprints[ltrain].astype(np.float32))
y_train = torch.from_numpy(Class[ltrain])
X_val = torch.from_numpy(fingerprints[lvalid].astype(np.float32))
y_val = torch.from_numpy(Class[lvalid])

# Run optimization
study = run_optuna_tuning(X_train, y_train, X_val, y_val, n_trials=50)

# Save best hyperparameters
best_params = study.best_trial.params
with open("best_hyperparameters_cls.json", "w", encoding="utf-8") as f:
    json.dump(best_params, f, indent = 4)


==> anc/Model_C/hyperpar_tuning_emb.py <==
# from pdb import set_trace as bp
import optuna
import torch
import numpy as np
from torch.utils.data import DataLoader, TensorDataset
from defs import TripletDataset, LinNN, train_emb, train_net
import pandas as pd
import tomllib

orig_config = "hyperparameters.toml"
with open(orig_config, 'rb') as f:
    config = tomllib.load(f)
## Data hyperparameters
n_tri_copies = config['data']['n_tri_copies']
batch_size = config['data']['batch_size']
## Model hyperparameters
emb_dim = config['contrastive_model']['emb_dim']
hidden_dim = config['contrastive_model']['hidden_dim']
dropout = config['contrastive_model']['dropout']
## Pre-training hyperparameters
margin = config['contrastive_pretraining']['margin']
lr = config['contrastive_pretraining']['learning_rate']
wd = config['contrastive_pretraining']['weight_decay']
epochs = config['contrastive_pretraining']['max_epochs']
patience = config['contrastive_pretraining']['patience']


def objective (trial, X_train, y_train, X_val, y_val,
               report_intermediate=True):
    
    # ============================================================
    # 1. Suggest hyperparameters
    # ============================================================

    # contrastive_pretraining
    ## margin = trial.suggest_categorical('margin', [0.1, 0.3, 0.5, 1.0])
    
    # Training hyperparameters
    lr = trial.suggest_categorical('learning_rate', [1e-5, 5e-4, 1e-4])
    wd = trial.suggest_categorical('weight_decay', [1e-5, 1e-4, 1e-3])
    ## batch_size = trial.suggest_categorical('batch_size', [16, 32, 64])
    
    # Model
    emb_dim = trial.suggest_categorical('emb_dim', [64, 128, 256])
    hidden_dim = trial.suggest_categorical('hidden_dim', [64, 128, 256])    
    dropout = trial.suggest_categorical('dropout', [.1, .3, .5])    

    # ============================================================
    # 2. Create data loaders
    # ============================================================
    
    train_triplet = \
        TripletDataset(X_train, y_train, n_tri_copies)
    triplet_loader = DataLoader(train_triplet,
                                batch_size = batch_size, shuffle=True)
    valid_triplet = \
        TripletDataset(X_val, y_val, n_tri_copies)
    val_triplet_loader = DataLoader(valid_triplet,
                                    batch_size = len(valid_triplet), shuffle=False)

    ############################ Contrastive Model ###########################
    contr_model = LinNN(input_dim=X_train.shape[1], num_classes=3,
                        d1 = hidden_dim,
                        emb_dim = emb_dim,
                        drop_rate = dropout)
    
    ## Train the model for learning the contrasts and weights
    contr_model, contr_tr_ls_emb, contr_vl_ls_emb, contr_epoch_emb = \
        train_emb(contr_model, triplet_loader, val_triplet_loader,
                  margin = margin, epochs = epochs,
                  lr = lr, wd = wd,
                  patience = patience)
    
    best_val_loss = min(contr_vl_ls_emb)
    return best_val_loss


def run_optuna_tuning(X_train, y_train, X_val, y_val, n_trials=50):
    """
    Run Optuna hyperparameter optimization with cross-validation.
    """
    def f_objective(trial):
        # Pass report_intermediate=False to disable trial.report() in CV
        score = objective(trial, X_train, y_train, X_val, y_val, 
                          report_intermediate=False)
        return score
    
    # Create study
    study = optuna.create_study(
        direction='minimize',
        study_name='contr_tuning_emb',
        storage=None,
        load_if_exists=True
    )
    
    # Run optimization
    study.optimize(f_objective, n_trials=n_trials, show_progress_bar=True)
   
    return study


# ============================================================
# Main execution
# ============================================================

dat_all = pd.read_csv("../Data/Solvents.csv")
fingerprints_all = pd.read_csv("../Data/fingerprints.csv").to_numpy()
dat = dat_all.loc[dat_all['WGK'].notna()]
fingerprints = fingerprints_all[dat_all['WGK'].notna(),:]

nfingerprints = fingerprints.shape[1]
num_classes = 3  # 3-class classification

Class = dat['WGK'].astype(int).to_numpy() - 1

with open("../Data/splits0.txt","r") as f:
    splits_df = f.read().splitlines()

ltrain = [w == 'train' for w in splits_df]
lvalid = [w == 'valid' for w in splits_df]

X_train = torch.from_numpy(fingerprints[ltrain].astype(np.float32))
y_train = torch.from_numpy(Class[ltrain])
X_val = torch.from_numpy(fingerprints[lvalid].astype(np.float32))
y_val = torch.from_numpy(Class[lvalid])

# Run optimization
study = run_optuna_tuning(X_train, y_train, X_val, y_val, n_trials=50)

# Save best hyperparameters
import json

best_params = study.best_trial.params
with open("best_hyperparameters_emb.json", "w", encoding="utf-8") as f:
    json.dump(best_params, f, indent = 4)


==> anc/Model_C/hyperparameters.toml <==
overwrite_emb = "" # "best_hyperparameters_emb.json"
overwrite_cls = "" # "best_hyperparameters_cls.json"

# Experiment settings
# -------------------
[experiment]
# Directory to save results
save_dir = "results2"

seed = 24918

# Number of runs with different seeds
n_runs = 3

# Whether to load saved models
load_saved = true

# Whether to save trained models and output
# This is not relevant if no training is performed
save_trained = true

split_indices = [0, 1, 2, 3, 4]

# Data hyperparameters
# ---------------------
[data]
# Number of contrastive triplets for each data point
n_tri_copies = 3

# Batch size for training
batch_size = 32

# Contrastive model architecture
# -------------------------------
[contrastive_model]
emb_dim = 64
hidden_dim = 128
dropout = 0.5

# Baseline model architecture (no pretraining)
# ---------------------------------------------
[baseline_model]
emb_dim = 64
hidden_dim = 128
dropout = 0.5

# Contrastive learning - Embedding pretraining phase
# ---------------------------------------------------
[contrastive_pretraining]
# Triplet margin loss parameter
margin = 0.05

# Learning rate for pretraining
learning_rate = 1e-5

# Weight decay for pretraining
weight_decay = 1e-5

# Maximum epochs
max_epochs = 250
warmup_epochs = 5

# Early stopping patience
patience = 40

grad_clip = 1.0

# true: Return the model with the lowest validation loss
# false: Return the final model
return_best = true

# Contrastive learning - Fine-tuning phase
# -----------------------------------------
[contrastive_training]
# Optimiser learning rate for features (pretrained embedding network)
learning_rate_features = 5e-6

# Optimiser learning rate for classifier head (randomly initialized)
learning_rate_classifier = 5e-4

# Optimiser weight decay for features
weight_decay_features = 0.001

# Optimiser weight decay for classifier
weight_decay_classifier = 0.001

# Maximum epochs
max_epochs = 150

# Early stopping patience
patience = 15

# Gradient clipping value
grad_clip = 1.0

# Baseline training (no pretraining, from scratch)
# -------------------------------------------------
[baseline_training]
# Learning rate for features
learning_rate_features = 1e-4

# Learning rate for classifier
learning_rate_classifier = 1e-3

# Weight decay for features 
weight_decay_features = 0.001

# Weight decay for classifier
weight_decay_classifier = 0.001

# Maximum epochs
max_epochs = 70

# Early stopping patience (lower due to faster overfitting)
patience = 5

# Gradient clipping
grad_clip = 1.0


==> anc/Model_C/modelC_results.R <==
results_dir <- "results1"

suppressPackageStartupMessages(library(jsonlite))

mat_from_list <- function (x)
{
  lx <- integer(length(x))
  for (i in seq_along(x)) {
    dx <- dim(x[[i]])
    if (is.null(dx)) {
      dx <- c(length(x[[i]]), 1L)
      dim(x[[i]]) <- dx
    }
    lx[i] <- dx[1L]
  }
  mlx <- max(lx)
  for (i in seq_along(x)) {
    if (lx[i] < mlx) {
      x[[i]] <- rbind(x[[i]], matrix(NA, mlx - lx[i], ncol(x[[i]])))
    }
  }
  do.call(cbind, x)
}

colSDs <- function (x) apply(x, 2, sd)

split_dirs <- list.files(results_dir, pattern = "split[0-9]")

contr_train_loss_emb <- contr_valid_loss_emb <-
  contr_train_loss_cls <- contr_valid_loss_cls <- list()
base_train_loss_cls <- base_valid_loss_cls <- list()

for (i in seq_along(split_dirs)) {
  contr_train_loss_emb[[i]] <- 
    mat_from_list(
      fromJSON(file.path(results_dir, split_dirs[i],
                         "contr_train_loss_emb_save.json"),
               simplifyMatrix = FALSE))
  contr_valid_loss_emb[[i]] <- 
    mat_from_list(
      fromJSON(file.path(results_dir, split_dirs[i],
                         "contr_valid_loss_emb_save.json"),
               simplifyMatrix = FALSE))
  contr_train_loss_cls[[i]] <- 
    mat_from_list(
      fromJSON(file.path(results_dir, split_dirs[i],
                         "contr_train_loss_cls_save.json"),
               simplifyMatrix = FALSE))
  contr_valid_loss_cls[[i]] <-
    mat_from_list(
      fromJSON(file.path(results_dir, split_dirs[i],
                         "contr_valid_loss_cls_save.json"),
               simplifyMatrix = FALSE))
  base_train_loss_cls[[i]] <- 
    mat_from_list(
      fromJSON(file.path(results_dir, split_dirs[i],
                         "base_train_loss_cls_save.json"),
               simplifyMatrix = FALSE))
  base_valid_loss_cls[[i]] <-
    mat_from_list(
      fromJSON(file.path(results_dir, split_dirs[i],
                         "base_valid_loss_cls_save.json"),
               simplifyMatrix = FALSE))
}


############################# Convergence plot ############################
plotit <- function (x, main = "", xlab = "", ylab = "") {
  plot(c(0, max(sapply(x, nrow))), range(unlist(x), na.rm = TRUE), main = main,
       xlab = xlab, ylab = ylab, type = "n")
  for (i in seq_along(x)) {
    matlines(x[[i]], col = i, lty = 1)
  }
}

pdf(file = "modelC_conv.pdf",
    width = 4*2*.9, height = 3*2*.9, family = "serif",
    paper = "special", onefile = FALSE)
oldpar <- par(tcl = NA, mgp = c(1.5, .5, 0), mar = c(3, 3, .4, .4),
              mfrow = c(2, 2), oma = c(0, 0, 1.5, 0))
plotit(contr_train_loss_emb, xlab = "Iteration", ylab = "Contrastive loss")
mtext("Training set", line = 0.5, outer = FALSE)
plotit(contr_valid_loss_emb, xlab = "Iteration", ylab = "Contrastive loss")
mtext("Validation set", line = 0.5, outer = FALSE)
plotit(contr_train_loss_cls, xlab = "Iteration", ylab = "Classification loss")
plotit(contr_valid_loss_cls, xlab = "Iteration", ylab = "Classification loss")
par(oldpar)
dev.off()

############################### Test results ##############################
contr_test_loss_cls <- base_test_loss_cls <- list()
for (i in seq_along(split_dirs)) {
  contr_test_loss_cls[[i]] <-
    mat_from_list(
      fromJSON(file.path(results_dir, split_dirs[i],
                         "contr_test_loss_cls_save.json"),
               simplifyMatrix = FALSE))
  base_test_loss_cls[[i]] <-
    mat_from_list(
      fromJSON(file.path(results_dir, split_dirs[i],
                         "base_test_loss_cls_save.json"),
               simplifyMatrix = FALSE))
}
names(contr_test_loss_cls) <- names(base_test_loss_cls) <- split_dirs

loss_split <- do.call(Map, c(list, list(contr = contr_test_loss_cls,
                                        base = base_test_loss_cls)))

loss_avg <-
  mapply(rbind,
         contr = lapply(contr_test_loss_cls, function(x) matrix(colMeans(x), 1)),
         base = lapply(base_test_loss_cls, function(x) matrix(colMeans(x), 1)),
         SIMPLIFY = FALSE)
loss_sd <-
  mapply(rbind,
         contr = lapply(contr_test_loss_cls, function(x) matrix(colSDs(x), 1)), 
         base = lapply(base_test_loss_cls, function(x) matrix(colSDs(x), 1)),
         SIMPLIFY = FALSE)
tbl <- simplify2array(loss_avg,
                      except = NULL, higher = TRUE)
mean_loss <- data.frame(apply(tbl, 1:2, mean))
sd_loss <- data.frame(apply(tbl, 1:2, sd))
out <- list(
  loss = loss_split, 
  split_mean = loss_avg, split_sd = loss_sd,
            mean = mean_loss, sd = sd_loss)
cat(toJSON(out, digits = 3), file = "modelC_results.json")



==> anc/Model_C/run.py <==
# from pdb import set_trace as bp
from defs import *
import pandas as pd
import torch
from torch.utils.data import DataLoader, TensorDataset
import numpy as np
import os
import sys
import tomllib
import json
sys.path.append("../common")
from common_defs import *

################################ Configuration ###############################
config_file = "hyperparameters.toml"
with open(config_file, 'rb') as f:
    config = tomllib.load(f)


########################### Experimental conditions ##########################
save_dir = config['experiment']['save_dir']
iseed = config['experiment']['seed']
n_runs = config['experiment']['n_runs']
load_saved = config['experiment']['load_saved']
save_trained = config['experiment']['save_trained']
split_indices = config['experiment']['split_indices']

############################### hyper-parameters #############################
## Data hyperparameters
n_tri_copies = config['data']['n_tri_copies']
data_train_batch_size = config['data']['batch_size']
## Model hyperparameters
contr_model_emb_dim = config['contrastive_model']['emb_dim']
contr_model_hidden_dim = config['contrastive_model']['hidden_dim']
contr_model_drop = config['contrastive_model']['dropout']
base_model_emb_dim = config['baseline_model']['emb_dim']
base_model_hidden_dim = config['baseline_model']['hidden_dim']
base_model_drop = config['baseline_model']['dropout']
## Pre-training hyperparameters
contr_emb_margin = config['contrastive_pretraining']['margin']
contr_emb_lr = config['contrastive_pretraining']['learning_rate']
contr_emb_wd = config['contrastive_pretraining']['weight_decay']
contr_emb_gc = config['contrastive_pretraining']['grad_clip']
contr_emb_epochs = config['contrastive_pretraining']['max_epochs']
contr_emb_patience = config['contrastive_pretraining']['patience']
contr_emb_warmup_epochs = config['contrastive_pretraining']['warmup_epochs']
contr_emb_return_best = config['contrastive_pretraining']['return_best']
## Training hyperparameters
contr_cls_lrf = config['contrastive_training']['learning_rate_features']
contr_cls_lrc = config['contrastive_training']['learning_rate_classifier']
contr_cls_wdf = config['contrastive_training']['weight_decay_features']
contr_cls_wdc = config['contrastive_training']['weight_decay_classifier']
contr_cls_epochs = config['contrastive_training']['max_epochs']
contr_cls_patience = config['contrastive_training']['patience']
contr_cls_gc = config['contrastive_training']['grad_clip']
base_cls_lrf = config['baseline_training']['learning_rate_features']
base_cls_lrc = config['baseline_training']['learning_rate_classifier']
base_cls_wdf = config['baseline_training']['weight_decay_features']
base_cls_wdc = config['baseline_training']['weight_decay_classifier']
base_cls_epochs = config['baseline_training']['max_epochs']
base_cls_patience = config['baseline_training']['patience']
base_cls_gc = config['baseline_training']['grad_clip']

## Overwrite based on optimal values
best_config_emb_file = config['overwrite_emb']
best_config_cls_file = config['overwrite_cls']
if best_config_emb_file is not None and os.path.isfile(best_config_emb_file) and \
   os.access(best_config_emb_file, os.R_OK):
    with open(best_config_emb_file, "r") as f:
        best_config_emb = json.load(f)
    contr_emb_lr = best_config_emb['learning_rate']
    config['contrastive_pretraining']['learning_rate'] = contr_emb_lr
    contr_emb_wd = best_config_emb['weight_decay']
    config['contrastive_pretraining']['weight_decay'] = contr_emb_wd
    contr_model_emb_dim = best_config_emb['emb_dim']
    config['contrastive_model']['emb_dim'] = contr_model_emb_dim
    contr_model_hidden_dim = best_config_emb['hidden_dim']
    config['contrastive_model']['hidden_dim'] = contr_model_hidden_dim
    contr_model_drop = best_config_emb['dropout']
    config['contrastive_model']['dropout'] = contr_model_drop
if best_config_cls_file is not None and os.path.isfile(best_config_cls_file) and \
   os.access(best_config_cls_file, os.R_OK):
    with open(best_config_cls_file, "r") as f:
        best_config_cls = json.load(f)
        contr_cls_lrc = best_config_cls['learning_rate']
        config['contrastive_training']['learning_rate_classifier'] = contr_cls_lrc
        contr_cls_wdc = best_config_cls['weight_decay']
        config['contrastive_training']['weight_decay_classifier'] = contr_cls_wdc

os.makedirs(save_dir, exist_ok=True)
with open(os.path.join(save_dir,"hyperparameters.json"), "w") as f:
    json.dump(config, f)


################################## Read data #################################
dat_all = pd.read_csv("../Data/Solvents.csv")
fingerprints_all = pd.read_csv("../Data/fingerprints.csv").to_numpy()
dat = dat_all.loc[dat_all['WGK'].notna()]
fingerprints = fingerprints_all[dat_all['WGK'].notna(),:]

nfingerprints = fingerprints.shape[1]
num_classes = 3  # 3-class classification

Class = dat['WGK'].astype(int).to_numpy() - 1

splits_df = pd.read_table("../Data/splits.txt", sep = " ", header = None)

for split_index in split_indices:
    print (f"Split {split_index}")
    
    config['experiment']['split_index'] = split_index

    ############################## Save directory ############################
    save_dir_split = os.path.join(save_dir, f"split{split_index}")
    os.makedirs(save_dir_split, exist_ok=True) # Create save_dir if not exists
    model_save_dir = os.path.join(save_dir_split, 'models')
    os.makedirs(model_save_dir, exist_ok=True)


    ################################ Split data ##############################
    split = splits_df[split_index]

    ltrain = [w == 'train' for w in split]
    ltest = [w == 'test' for w in split]
    lvalid = [w == 'valid' for w in split]


    ############################### Train models #############################
    contr_train_loss_emb_save = [] 
    contr_valid_loss_emb_save = [] 
    contr_train_loss_cls_save = [] 
    contr_valid_loss_cls_save = [] 
    contr_valid_accu_cls_save = []
    contr_epoch_emb_save = []
    contr_epoch_cls_save = []
    base_train_loss_cls_save  = [] 
    base_valid_loss_cls_save  = [] 
    base_valid_accu_cls_save  = []
    base_epoch_cls_save = []
    contr_test_loss_cls_save  = [] 
    base_test_loss_cls_save   = [] 

    set_seed(iseed)

    for irun in range(n_runs):
        print (f"Run {irun+1}")

        train_triplet = \
            TripletDataset(torch.from_numpy(fingerprints[ltrain,:].\
                                            astype(np.float32)),
                           torch.from_numpy(Class[ltrain]), n_tri_copies)
        triplet_loader = DataLoader(train_triplet,
                                    batch_size = data_train_batch_size, shuffle=True)
        train_dataset = \
            TensorDataset(torch.from_numpy(fingerprints[ltrain,:].astype(np.float32)),
                          torch.from_numpy(Class[ltrain]))
        train_loader = DataLoader(train_dataset,
                                  batch_size = data_train_batch_size, shuffle=True)
        test_dataset = \
            TensorDataset(torch.from_numpy(fingerprints[ltest,:].astype(np.float32)),
                          torch.from_numpy(Class[ltest]))
        test_loader = DataLoader(test_dataset, shuffle=False)
        valid_dataset = \
            TensorDataset(torch.from_numpy(fingerprints[lvalid,:].astype(np.float32)),
                          torch.from_numpy(Class[lvalid]))
        valid_loader = DataLoader(valid_dataset, shuffle=False)
        valid_triplet = \
            TripletDataset(torch.from_numpy(fingerprints[lvalid,:].astype(np.float32)),
                           torch.from_numpy(Class[lvalid]), n_tri_copies)
        val_triplet_loader = DataLoader(valid_triplet,
                                        batch_size = len(valid_triplet), shuffle=False)

        contr_save_path = os.path.join(model_save_dir, f'contr_model_run{irun+1}.pt')
        base_save_path = os.path.join(model_save_dir, f'base_model_run{irun+1}.pt')

        ########################## Contrastive Model #########################
        contr_model = LinNN(input_dim=nfingerprints, num_classes=num_classes,
                            d1 = contr_model_hidden_dim,
                            emb_dim = contr_model_emb_dim,
                            drop_rate = contr_model_drop,
                            normalise_emb = True)
        if load_saved and os.path.isfile(contr_save_path) and \
           os.access(contr_save_path, os.R_OK):
            ## Load an existing model
            contr_model, metadata = load_model(contr_model, contr_save_path)
            contr_tr_ls_emb = metadata.get('train_loss_emb')
            contr_vl_ls_emb = metadata.get('val_loss_emb')
            contr_epoch_emb = metadata.get('epoch_emb')
            contr_tr_ls_cls = metadata.get('train_loss_cls') 
            contr_vl_ls_cls = metadata.get('val_loss_cls') 
            contr_vl_ac_cls = metadata.get('val_accuracy') 
            contr_epoch_cls = metadata.get('epoch_cls')
        else:
            ## Train the model for learning the contrasts and weights
            contr_model, contr_tr_ls_emb, contr_vl_ls_emb, contr_epoch_emb = \
                train_emb(contr_model, triplet_loader, val_triplet_loader,
                          margin = contr_emb_margin, epochs = contr_emb_epochs,
                          lr = contr_emb_lr, wd = contr_emb_wd,
                          grad_clip = contr_emb_gc,
                          patience = contr_emb_patience,
                          warmup_epochs = contr_emb_warmup_epochs,
                          n_tri_copies = n_tri_copies,
                          return_best = contr_emb_return_best)
            contr_model, contr_tr_ls_cls, contr_vl_ls_cls, contr_vl_ac_cls,\
                contr_epoch_cls = \
                train_net(contr_model, train_loader, valid_loader,
                          epochs = contr_cls_epochs,
                          lrf = contr_cls_lrf, lrc = contr_cls_lrc,
                          wdf = contr_cls_wdf, wdc = contr_cls_wdc,
                          grad_clip = contr_cls_gc,
                          patience = contr_cls_patience)
            if save_trained:
                save_model(contr_model, contr_save_path,
                           metadata={
                               'epoch_emb': contr_epoch_emb,
                               'epoch_cls': contr_epoch_cls,
                               'train_loss_emb': contr_tr_ls_emb,
                               'val_loss_emb': contr_vl_ls_emb,
                               'train_loss_cls': contr_tr_ls_cls,
                               'val_loss_cls': contr_vl_ls_cls,
                               'val_accuracy': contr_vl_ac_cls
                           })

        # Baseline: Just classification
        base_model = LinNN(input_dim=nfingerprints, num_classes=num_classes,
                           d1 = base_model_hidden_dim,
                           emb_dim = base_model_emb_dim,
                           drop_rate = base_model_drop)
        if load_saved and os.path.isfile(base_save_path) and \
           os.access(base_save_path, os.R_OK):
            ## Load an existing model
            base_model, metadata = load_model(base_model, base_save_path)
            base_tr_ls_cls = metadata.get('train_loss_cls')
            base_vl_ls_cls = metadata.get('val_loss_cls')
            base_vl_ac_cls = metadata.get('val_accuracy_cls')
            base_epoch_cls = metadata.get('epoch_cls')
        else:
            base_model, base_tr_ls_cls, base_vl_ls_cls, base_vl_ac_cls, \
                base_epoch_cls = \
                    train_net(base_model, train_loader, valid_loader,
                              epochs = base_cls_epochs,
                              lrf = base_cls_lrf, lrc = base_cls_lrc,
                              wdf = base_cls_wdf, wdc = base_cls_wdc,
                              grad_clip = base_cls_gc,
                              patience = base_cls_patience)
            if save_trained:
                save_model(base_model, base_save_path,
                           metadata={
                               'epoch_cls': base_epoch_cls,
                               'train_loss_cls': base_tr_ls_cls,
                               'val_loss_cls': base_vl_ls_cls,
                               'val_accuracy_cls': base_vl_ac_cls
                           })

        ######################### Evaluate the models ########################
        contr_probs = calc_probs(contr_model, test_loader)
        contr_loss = loss_calc(contr_probs, Class[ltest])
        base_probs = calc_probs(base_model, test_loader)
        base_loss = loss_calc(base_probs, Class[ltest])
        losses = pd.DataFrame([contr_loss, base_loss])

        ################################# save ###############################

        contr_train_loss_emb_save.append(contr_tr_ls_emb)
        contr_valid_loss_emb_save.append(contr_vl_ls_emb)
        contr_train_loss_cls_save.append(contr_tr_ls_cls)
        contr_valid_loss_cls_save.append(contr_vl_ls_cls)
        contr_valid_accu_cls_save.append(contr_vl_ac_cls)
        contr_epoch_emb_save.append(contr_epoch_emb)
        contr_epoch_cls_save.append(contr_epoch_cls)
        base_train_loss_cls_save.append(base_tr_ls_cls)
        base_valid_loss_cls_save.append(base_vl_ls_cls)
        base_valid_accu_cls_save.append(base_vl_ac_cls)
        base_epoch_cls_save.append(base_epoch_cls)
        contr_test_loss_cls_save.append(contr_loss)
        base_test_loss_cls_save.append(base_loss)

    ################################## Export ################################
    save_to_json(contr_train_loss_emb_save,
                 os.path.join(save_dir_split, "contr_train_loss_emb_save.json"))
    save_to_json(contr_valid_loss_emb_save,
                 os.path.join(save_dir_split, "contr_valid_loss_emb_save.json"))
    save_to_json(contr_train_loss_cls_save,
                 os.path.join(save_dir_split, "contr_train_loss_cls_save.json"))
    save_to_json(contr_valid_loss_cls_save,
                 os.path.join(save_dir_split, "contr_valid_loss_cls_save.json"))
    save_to_json(contr_valid_accu_cls_save,
                 os.path.join(save_dir_split, "contr_valid_accu_cls_save.json"))
    save_to_json(contr_epoch_emb_save,
                 os.path.join(save_dir_split, "contr_epoch_emb_save.json"))
    save_to_json(contr_epoch_cls_save,
                 os.path.join(save_dir_split, "contr_epoch_cls_save.json"))
    save_to_json(base_train_loss_cls_save,
                 os.path.join(save_dir_split, "base_train_loss_cls_save.json"))
    save_to_json(base_valid_loss_cls_save,
                 os.path.join(save_dir_split, "base_valid_loss_cls_save.json"))
    save_to_json(base_valid_accu_cls_save,
                 os.path.join(save_dir_split, "base_valid_accu_cls_save.json"))
    save_to_json(base_epoch_cls_save,
                 os.path.join(save_dir_split, "base_epoch_cls_save.json"))
    save_to_json(pd.DataFrame(contr_test_loss_cls_save).to_dict(orient='list'),
                 os.path.join(save_dir_split, "contr_test_loss_cls_save.json"))
    save_to_json(pd.DataFrame(base_test_loss_cls_save).to_dict(orient='list'),
                 os.path.join(save_dir_split, "base_test_loss_cls_save.json"))

    with open(os.path.join(save_dir_split,"hyperparameters.json"), "w") as f:
        json.dump(config, f)


==> anc/Model_D/defs.py <==
# from pdb import set_trace as bp
import random
import torch
import torch.nn as nn
import torch.optim
from torch.utils.data import Dataset
import numpy as np
import optuna

############################### Set random seed ##############################
def set_seed(seed):
    """Set all random seeds for reproducibility"""
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    torch.cuda.manual_seed(seed)
    torch.cuda.manual_seed_all(seed)
    torch.backends.cudnn.deterministic = True
    torch.backends.cudnn.benchmark = False


################################## Data class ################################
class BertDataset(Dataset):
    def __init__(self, smiles, labels, tokenizer, max_len=40):
        self.len = len(smiles)
        self.labels = labels
        encoding = tokenizer(
            smiles.tolist(),
            padding="max_length",
            max_length=max_len,
            truncation=True,
            return_tensors="pt"
        )
        self.attention_mask = encoding["attention_mask"]
        self.input_ids = encoding["input_ids"]

    def __len__(self):
        return self.len

    def __getitem__(self, idx):
        label = self.labels[idx]
        input_ids = self.input_ids[idx]
        attention_mask = self.attention_mask[idx]
        return {
            "input_ids": input_ids,
            "attention_mask": attention_mask,
            "label": label
        }


#################################### Model ###################################
class BERT_CNN_Classifier(nn.Module):
    def __init__(self, bert_model, num_classes=3, out_channels = 256,
                 kernel_size = 3, dropout = 0.1):
        super().__init__()
        self.bert = bert_model
        for param in self.bert.parameters():
            param.requires_grad = False # Freeze BERT Layers
        self.hidden_size = bert_model.config.hidden_size
        self.conv1 = nn.Conv1d(in_channels=self.hidden_size,
                               out_channels=out_channels,
                               kernel_size=kernel_size,
                               padding='same')
        self.pool = nn.AdaptiveMaxPool1d(1)
        self.dropout = nn.Dropout(dropout)
        self.fc = nn.Linear(out_channels, num_classes)

    def forward(self, input_ids, attention_mask):
        # BERT Embeddings (batch_size, seq_len, out_channels*kernel_size)
        outputs = self.bert(input_ids=input_ids, attention_mask=attention_mask)
        last_hidden_state = outputs.last_hidden_state  # (batch_size, seq_len, out_channels*kernel_size)
        # Reshape for CNN: (batch, channels, seq_len)
        cnn_input = last_hidden_state.permute(0, 2, 1)
        # CNN + Pooling
        conv_out = torch.relu(self.conv1(cnn_input))  # (batch, out_channels, seq_len)
        pooled = self.pool(conv_out).squeeze(-1)      # (batch, out_channels)
        embeddings = pooled
        # Classifier
        logits = self.fc(self.dropout(pooled))
        return logits, pooled

def train_bert(model, loader, vloader, epochs = 10, lr = 1e-5, wd = 1e-2,
               train_patience = 5, min_delta = 1e-4, grad_clip=1.0,
               scheduler_patience = 3, scheduler_factor = 0.1,
               trial = None, verbose = False):
    optimizer = torch.optim.AdamW(model.parameters(), lr = lr,
                                  weight_decay = wd)
    scheduler = \
        torch.optim.lr_scheduler.ReduceLROnPlateau\
        (optimizer, mode = 'min', factor = scheduler_factor,
         patience = scheduler_patience)
    criterion = nn.CrossEntropyLoss()

    avg_train_losses = []
    avg_val_losses = []
    best_val_loss = float('inf')
    epochs_no_improve = 0
    best_model_state = None
    best_epoch = 0

    for epoch in range(epochs):
        # Model training
        model.train()
        epoch_losses = []
        for batch in loader:
            input_ids = batch["input_ids"]
            attention_mask = batch["attention_mask"]
            labels = batch["label"]
            optimizer.zero_grad()
            logits, _ = model(input_ids, attention_mask)
            loss = criterion(logits, labels)
            loss.backward()
            torch.nn.utils.clip_grad_norm_(model.parameters(), grad_clip)
            optimizer.step()
            epoch_losses.append(loss.item())
        avg_loss = np.mean(epoch_losses)
        avg_train_losses.append(avg_loss)

        # Validation
        model.eval()
        total_val_loss = 0
        total_val_samples = 0
        with torch.no_grad():
            for batch in vloader:
                input_ids = batch["input_ids"]
                attention_mask = batch["attention_mask"]
                labels = batch["label"]
                logits, _ = model(input_ids, attention_mask)
                batch_val_loss = criterion(logits, labels)
                batch_val_size = batch['input_ids'].size(0)
                total_val_loss += batch_val_loss.item() * batch_val_size
                total_val_samples += batch_val_size
        avg_val_loss = total_val_loss / total_val_samples
        avg_val_losses.append(avg_val_loss)

        scheduler.step(avg_val_loss)

        if verbose:
            print(f"Epoch {epoch + 1}/{epochs} | Train Loss: {avg_loss:.4f} | Val Loss: {avg_val_loss:.4f}")

        if trial is not None:
            trial.report(avg_val_loss, epoch)
            # Prune if trial is not promising
            if trial.should_prune():
                raise optuna.TrialPruned()

        # Early Stopping Check
        if avg_val_loss < best_val_loss - min_delta:
            best_val_loss = avg_val_loss
            epochs_no_improve = 0
            best_model_state = model.state_dict().copy()
            best_epoch = epoch + 1
            if verbose: print(f"  -> Validation improved, saving model")
        else:
            epochs_no_improve += 1
            if verbose:
                print(f"  -> No improvement ({epochs_no_improve}/{train_patience})")
            if epochs_no_improve >= train_patience:
                if verbose: print(f"Early stopping at epoch {epoch+1}")
                if best_model_state is not None:
                    model.load_state_dict(best_model_state)
                break

    return model, avg_train_losses, avg_val_losses, best_epoch

############################## Model calculations ############################
def calc_probs (model, loader):
    model.eval()
    with torch.no_grad():
        all_probs = []
        for batch in loader:
            input_ids = batch["input_ids"]
            attention_mask = batch["attention_mask"]
            logits, _ = model(input_ids, attention_mask)
            probs = torch.softmax(logits, dim=1).cpu().numpy()
            all_probs.append(probs)
    return np.concatenate(all_probs, axis=0)



def extract_embeddings(model, loader):
    """Extract model embeddings"""
    model.eval()
    all_embeddings = []
    with torch.no_grad():
        for batch in loader:
            input_ids = batch["input_ids"]
            attention_mask = batch["attention_mask"]
            labels = batch["label"]
            _, embeddings = model(input_ids, attention_mask)
            all_embeddings.append(embeddings.cpu().numpy())
    return np.concatenate(all_embeddings, axis=0)


==> anc/Model_D/hyperpar_tuning.py <==
# from pdb import set_trace as bp
import pandas as pd
import torch
from torch.utils.data import DataLoader
import numpy as np
from transformers import BertTokenizer, BertModel, RobertaTokenizer, \
    RobertaModel, DistilBertTokenizer, DistilBertModel
from defs import *
import json
import optuna
import gc

output_file = "best_hyperparameters5.json"

def objective(trial, train_smiles, train_class,
              valid_smiles, valid_class, tokeniser, model_class,
              report_intermediate = True):

    ### Initial values
    out_channels = 256
    kernel_size = 3
    dropout = 0.5
    transform_layers = 2
    batch_size = 16
    token_dim = 50
    epochs = 60
    lr = 1e-5
    wd = 2e-2
    train_patience = 5
    scheduler_patience = 3
    scheduler_factor = 0.1
    min_delta = 0.0005
    grad_clip = 1.0

    # ============================================================
    # 1. Suggest hyperparameters
    # ============================================================
    
    # Model architecture
    out_channels = trial.suggest_categorical('out_channels', [64, 128, 256])
    ## kernel_size = trial.suggest_categorical('kernel_size', [2, 3])
    ## transform_layers = trial.suggest_categorical('transform_layers', [2, 4, 6])
    dropout = trial.suggest_float('dropout', 0.3, 0.7, step=0.2)
    
    # Training hyperparameters
    lr = trial.suggest_categorical('lr', [1e-4, 5e-4, 1e-5])
    wd = trial.suggest_categorical('weight_decay', [1e-4, 1e-3, 1e-2])
    batch_size = trial.suggest_categorical('batch_size', [16, 32, 64])
    grad_clip = trial.suggest_categorical('grad_clip', [.3, .5, .7, 1.])
  
    # ============================================================
    # 2. Create training and validation data loaders
    # ============================================================
    
    train_dataset = BertDataset(train_smiles, train_class, tokeniser, token_dim)
    valid_dataset = BertDataset(valid_smiles, valid_class, tokeniser, token_dim)
    train_loader = DataLoader(train_dataset, batch_size = batch_size, 
                              shuffle=True)
    valid_loader = DataLoader(valid_dataset, shuffle = False,
                              batch_size = len(valid_dataset))
    
    # ============================================================
    # 3 Model training
    # ============================================================

#     bert = BertModel.from_pretrained(
#         tokeniser.name_or_path,
#         num_hidden_layers = transform_layers)
    bert = get_bert(tokeniser, model_class, transform_layers)
    model = BERT_CNN_Classifier(bert, num_classes = 3,
                                out_channels = out_channels,
                                kernel_size = kernel_size,
                                dropout = dropout)
    model, avgtrn_loss, avgval_loss, bestepoch = \
        train_bert(model, train_loader, valid_loader,
                   epochs, lr, wd, train_patience,
                   min_delta, grad_clip, scheduler_patience,
                   scheduler_factor,
                   trial = trial if report_intermediate else None,
                   verbose = False)
    
    return min(avgval_loss)


def run_optuna_tuning(train_smiles, train_class,
                      valid_smiles, valid_class,
                      tokeniser, model_class, n_trials=50):
    """
    Run Optuna hyperparameter optimization with cross-validation.
    """
    def f_objective(trial):
        # Pass report_intermediate=False to disable trial.report() in CV
        score = objective(trial, train_smiles, train_class,
                          valid_smiles, valid_class,
                          tokeniser, model_class,
                          report_intermediate = False)
        return score
  
    # Create study
    study = optuna.create_study(
        direction='minimize',
        study_name = f'Tuning: {tokeniser.name_or_path}',
        storage=None,
        load_if_exists=True
    )
    
    # Run optimization
    study.optimize(f_objective, n_trials=n_trials, show_progress_bar=True)
   
    return study


# ============================================================
# Main execution
# ============================================================
def get_bert (tokeniser, model_class, layers):
    if layers not in _bert_cache:
        _bert_cache[layers] = \
            model_class.from_pretrained(
                tokeniser.name_or_path, num_hidden_layers=layers)
    return _bert_cache[layers]

dat_all = pd.read_csv("../Data/Solvents.csv")
dat = dat_all.loc[dat_all['WGK'].notna()]
smiles = dat['Smiles'].values

num_classes = 3  # 3-class classification

Class = dat['WGK'].astype(int).to_numpy() - 1

with open("../Data/splits0.txt","r") as f:
    splits_df = f.read().splitlines()

ltrain = [w == 'train' for w in splits_df]
ltest = [w == 'test' for w in splits_df]
lvalid = [w == 'valid' for w in splits_df]


################################## Tokenisers ################################
tok_base = BertTokenizer.from_pretrained("bert-base-uncased")
tok_dist = DistilBertTokenizer.from_pretrained("distilbert-base-uncased")
tok_chem = RobertaTokenizer.from_pretrained("seyonec/ChemBERTa-zinc-base-v1")

############################### Run optimization #############################
n_trials = 15

_bert_cache = {}
base_study = run_optuna_tuning(smiles[ltrain], torch.from_numpy(Class[ltrain]),
                               smiles[lvalid], torch.from_numpy(Class[lvalid]),
                               tok_base, BertModel, n_trials = n_trials)
del _bert_cache
gc.collect()

_bert_cache = {}
dist_study = run_optuna_tuning(smiles[ltrain], torch.from_numpy(Class[ltrain]),
                               smiles[lvalid], torch.from_numpy(Class[lvalid]),
                               tok_dist, DistilBertModel, n_trials = n_trials)
del _bert_cache
gc.collect()

_bert_cache = {}
chem_study = run_optuna_tuning(smiles[ltrain], torch.from_numpy(Class[ltrain]),
                               smiles[lvalid], torch.from_numpy(Class[lvalid]),
                               tok_chem, RobertaModel, n_trials = n_trials)
del _bert_cache
gc.collect()

# Save best hyperparameters
import json

best_params = {'base': base_study.best_trial.params,
               'dist': dist_study.best_trial.params,
               'chem': chem_study.best_trial.params}
with open(output_file, "w", encoding="utf-8") as f:
    json.dump(best_params, f, indent = 4)


==> anc/Model_D/hyperparameters.toml <==
# ============================================================
# HYPERPARAMETER CONFIGURATION FOR BERT LEARNING
# ============================================================
# This file contains all hyperparameters for BERT experiments. 
# Comments describe the search space and selection rationale.
# ============================================================

# overwrite = "best_hyperparameters.json"
overwrite = "best_hyperparameters5.json"

# Experiment settings
[experiment]
# Random seed for reproducibility
# Tested different seeds for robustness
seed = 24918

# Number of runs with different seeds
n_runs = 3

# Directory to save results
save_dir = "results1"

# Whether to load saved models
load_saved = true

# Whether to save trained models and output
# This is not relevant if no training is performed
save_trained = true

verbose = false
split_indices = [0, 1, 2, 3, 4]


# BERT models setup
[base_model]
out_channels = 256
kernel_size = 3
dropout = 0.5
transform_layers = 2

[dist_model]
out_channels = 256
kernel_size = 3
dropout = 0.5
transform_layers = 2

[chem_model]
out_channels = 256
kernel_size = 3
dropout = 0.5
transform_layers = 2


# Training setup
[base_train]
batch_size = 16
token_dim = 50
epochs = 60
lr = 1e-5
weight_decay = 1e-2
train_patience = 5
scheduler_patience = 3
scheduler_factor = 0.1
min_delta = 0.0005
grad_clip = 1.0

[dist_train]
batch_size = 16
token_dim = 50
epochs = 60
lr = 1e-5
weight_decay = 1e-2
train_patience = 5
scheduler_patience = 3
scheduler_factor = 0.1
min_delta = 0.0005
grad_clip = 1.0

[chem_train]
batch_size = 16
token_dim = 50
epochs = 60
lr = 1e-5
weight_decay = 1e-2
train_patience = 5
scheduler_patience = 3
scheduler_factor = 0.1
min_delta = 0.0005
grad_clip = 1.0


==> anc/Model_D/modelD_results.R <==
###############################################################################
####
###############################################################################

results_dir <- "results1"

suppressPackageStartupMessages(library(jsonlite))

mat_from_list <- function (x)
{
  lx <- integer(length(x))
  for (i in seq_along(x)) {
    dx <- dim(x[[i]])
    if (is.null(dx)) {
      dx <- c(length(x[[i]]), 1L)
      dim(x[[i]]) <- dx
    }
    lx[i] <- dx[1L]
  }
  mlx <- max(lx)
  for (i in seq_along(x)) {
    if (lx[i] < mlx) {
      x[[i]] <- rbind(x[[i]], matrix(NA, mlx - lx[i], ncol(x[[i]])))
    }
  }
  do.call(cbind, x)
}

colSDs <- function (x) apply(x, 2, sd)

split_dirs <- list.files(results_dir, pattern = "split[0-9]")

base_avgtrn_loss <- base_avgval_loss <- base_lss <-
  dist_avgtrn_loss <- dist_avgval_loss <- dist_lss <-
    chem_avgtrn_loss <-chem_avgval_loss <-chem_lss <- list()

for (i in seq_along(split_dirs)) {
  
  base_avgtrn_loss[[i]] <-
    mat_from_list(
      fromJSON(file.path(results_dir, split_dirs[i],
                         "base_avgtrn_loss_save.json"),
               simplifyMatrix = FALSE))
  base_avgval_loss[[i]] <-
    mat_from_list(
      fromJSON(file.path(results_dir, split_dirs[i],
                         "base_avgval_loss_save.json"),
               simplifyMatrix = FALSE))
  base_lss[[i]] <-
    mat_from_list(
      fromJSON(file.path(results_dir, split_dirs[i],
                         "base_lss_save.json"),
               simplifyMatrix = FALSE))
  dist_avgtrn_loss[[i]] <-
    mat_from_list(
      fromJSON(file.path(results_dir, split_dirs[i],
                         "dist_avgtrn_loss_save.json"),
               simplifyMatrix = FALSE))
  dist_avgval_loss[[i]] <-
    mat_from_list(
      fromJSON(file.path(results_dir, split_dirs[i],
                         "dist_avgval_loss_save.json"),
               simplifyMatrix = FALSE))
  dist_lss[[i]] <-
    mat_from_list(
      fromJSON(file.path(results_dir, split_dirs[i],
                         "dist_lss_save.json"),
               simplifyMatrix = FALSE))
  chem_avgtrn_loss[[i]] <-
    mat_from_list(
      fromJSON(file.path(results_dir, split_dirs[i],
                         "chem_avgtrn_loss_save.json"),
               simplifyMatrix = FALSE))
  chem_avgval_loss[[i]] <-
    mat_from_list(
      fromJSON(file.path(results_dir, split_dirs[i],
                         "chem_avgval_loss_save.json"),
               simplifyMatrix = FALSE))
  chem_lss[[i]] <-
    mat_from_list(
      fromJSON(file.path(results_dir, split_dirs[i],
                         "chem_lss_save.json"),
               simplifyMatrix = FALSE))
}
names(base_lss) <- names(dist_lss) <- names(chem_lss) <- split_dirs

loss_split <- do.call(Map, c(list, list(base = base_lss,
                                        dist = dist_lss,
                                        chem = chem_lss)))

############################# Convergence plot ############################
plotit <- function (x, main = "", xlab = "", ylab = "") {
  plot(c(0, max(sapply(x, nrow))), range(unlist(x), na.rm = TRUE), main = main,
       xlab = xlab, ylab = ylab, type = "n")
  for (i in seq_along(x)) {
    matlines(x[[i]], col = i, lty = 1)
  }
}
pdf(file = "modelD_conv.pdf",
    width = 4*2*.8, height = 3*3*.8, family = "serif",
    paper = "special", onefile = FALSE)
oldpar <- par(tcl = NA, mgp = c(1.5, .5, 0), mar = c(3, 3, .4, .4),
              mfrow = c(3, 2), oma = c(0, 0, 1.5, 0))
plotit(base_avgtrn_loss, xlab = "Iteration", ylab = "Classification loss")
mtext("Training set", line = 0.5, outer = FALSE)
plotit(base_avgval_loss, xlab = "Iteration", ylab = "Classification loss")
mtext("Validation set", line = 0.5, outer = FALSE)
plotit(dist_avgtrn_loss, xlab = "Iteration", ylab = "Classification loss")
plotit(dist_avgval_loss, xlab = "Iteration", ylab = "Classification loss")
plotit(chem_avgtrn_loss, xlab = "Iteration", ylab = "Classification loss")
plotit(chem_avgval_loss, xlab = "Iteration", ylab = "Classification loss")
par(oldpar)
dev.off()

############################### Test results ##############################
loss_avg <- loss_sd <- list()
for (i in seq_along(split_dirs)) {
  loss_avg[[i]] <- rbind(base = colMeans(base_lss[[i]]),
                         dist = colMeans(dist_lss[[i]]),
                         chem = colMeans(chem_lss[[i]]))
  loss_sd[[i]] <- rbind(base = colSDs(base_lss[[i]]),
                        dist = colSDs(dist_lss[[i]]),
                        chem = colSDs(chem_lss[[i]]))
}
names(loss_avg) <- names(loss_sd) <- split_dirs
tbl <- simplify2array(loss_avg,
                      except = NULL, higher = TRUE)
mean_loss <- data.frame(apply(tbl, 1:2, mean))
sd_loss <- data.frame(apply(tbl, 1:2, sd))
out <- list(
  loss = loss_split, 
  split_mean = loss_avg, split_sd = loss_sd,
  mean = mean_loss, sd = sd_loss)
cat(toJSON(out, digits = 3), file = "modelD_results.json")


==> anc/Model_D/run.py <==
# from pdb import set_trace as bp
import pandas as pd
import torch
from torch.utils.data import DataLoader
import numpy as np
from transformers import BertTokenizer, BertModel, RobertaTokenizer, \
    RobertaModel, DistilBertTokenizer, DistilBertModel
import os
from defs import *
import tomllib
import json
import h5py
import sys
sys.path.append("../common")
from common_defs import *

import warnings
warnings.filterwarnings("ignore", message=".*unauthenticated requests.*")

################################ Configuration ###############################
config_file = "hyperparameters.toml"
with open(config_file, 'rb') as f:
    config = tomllib.load(f)


########################### Experimental conditions ##########################
save_dir = config['experiment']['save_dir']
iseed = config['experiment']['seed']
n_runs = config['experiment']['n_runs']
load_saved = config['experiment']['load_saved']
save_trained = config['experiment']['save_trained']
verbose = config['experiment']['verbose']
split_indices = config['experiment']['split_indices']

############################### hyper-parameters #############################
## Base
base_batch_size = config['base_train']['batch_size']
base_token_dim = config['base_train']['token_dim']
base_epochs = config['base_train']['epochs']
base_lr = config['base_train']['lr']
base_wd = config['base_train']['weight_decay']
base_tp = config['base_train']['train_patience']
base_sp = config['base_train']['scheduler_patience']
base_sf = config['base_train']['scheduler_factor']
base_min_delta = config['base_train']['min_delta']
base_grad_clip = config['base_train']['grad_clip']
base_out_channels = config['base_model']['out_channels']
base_kernel_size = config['base_model']['kernel_size']
base_dropout = config['base_model']['dropout']
base_transform_layers = config['base_model']['transform_layers']
## Dist
dist_batch_size = config['dist_train']['batch_size']
dist_token_dim = config['dist_train']['token_dim']
dist_epochs = config['dist_train']['epochs']
dist_lr = config['dist_train']['lr']
dist_wd = config['dist_train']['weight_decay']
dist_tp = config['dist_train']['train_patience']
dist_sp = config['dist_train']['scheduler_patience']
dist_sf = config['dist_train']['scheduler_factor']
dist_min_delta = config['dist_train']['min_delta']
dist_grad_clip = config['dist_train']['grad_clip']
dist_out_channels = config['dist_model']['out_channels']
dist_kernel_size = config['dist_model']['kernel_size']
dist_dropout = config['dist_model']['dropout']
dist_transform_layers = config['dist_model']['transform_layers']
## Chem
chem_batch_size = config['chem_train']['batch_size']
chem_token_dim = config['chem_train']['token_dim']
chem_epochs = config['chem_train']['epochs']
chem_lr = config['chem_train']['lr']
chem_wd = config['chem_train']['weight_decay']
chem_tp = config['chem_train']['train_patience']
chem_sp = config['chem_train']['scheduler_patience']
chem_sf = config['chem_train']['scheduler_factor']
chem_min_delta = config['chem_train']['min_delta']
chem_grad_clip = config['chem_train']['grad_clip']
chem_out_channels = config['chem_model']['out_channels']
chem_kernel_size = config['chem_model']['kernel_size']
chem_dropout = config['chem_model']['dropout']
chem_transform_layers = config['chem_model']['transform_layers']

## Overwrite with optuna results
best_config_file = config['overwrite']
if best_config_file is not None and os.path.isfile(best_config_file) and \
   os.access(best_config_file, os.R_OK):
    with open(best_config_file, "r") as f:
        best_config = json.load(f)
    base_batch_size = best_config["base"]["batch_size"]
    config['base_train']['batch_size'] = base_batch_size
    base_lr = best_config["base"]["lr"]
    config['base_train']['lr'] = base_lr
    base_wd = best_config["base"]["weight_decay"]
    config['base_train']['weight_decay'] = base_wd
    base_grad_clip = best_config["base"]["grad_clip"]
    config['base_train']['grad_clip'] = base_grad_clip
    base_dropout = best_config["base"]["dropout"]
    config['base_model']['dropout'] = base_dropout
    base_out_channels = best_config["base"]["out_channels"]
    config['base_model']['out_channels'] = base_out_channels
    dist_batch_size = best_config["dist"]["batch_size"]
    config['dist_train']['batch_size'] = dist_batch_size
    dist_lr = best_config["dist"]["lr"]
    config['dist_train']['lr'] = dist_lr
    dist_wd = best_config["dist"]["weight_decay"]
    config['dist_train']['weight_decay'] = dist_wd
    dist_grad_clip = best_config["dist"]["grad_clip"]
    config['dist_train']['grad_clip'] = dist_grad_clip
    dist_dropout = best_config["dist"]["dropout"]
    config['dist_model']['dropout'] = dist_dropout
    dist_out_channels = best_config["dist"]["out_channels"]
    config['dist_model']['out_channels'] = dist_out_channels
    chem_batch_size = best_config["chem"]["batch_size"]
    config['chem_train']['batch_size'] = chem_batch_size
    chem_lr = best_config["chem"]["lr"]
    config['chem_train']['lr'] = chem_lr
    chem_wd = best_config["chem"]["weight_decay"]
    config['chem_train']['weight_decay'] = chem_wd
    chem_grad_clip = best_config["chem"]["grad_clip"]
    config['chem_train']['grad_clip'] = chem_grad_clip
    chem_dropout = best_config["chem"]["dropout"]
    config['chem_model']['dropout'] = chem_dropout
    chem_out_channels = best_config["chem"]["out_channels"]
    config['chem_model']['out_channels'] = chem_out_channels

################################ Save directory ##############################
os.makedirs(save_dir, exist_ok=True) # Create save_dir if not exists
with open(os.path.join(save_dir,"hyperparameters.json"), "w") as f:
    json.dump(config, f)

########################### Read and prepare data ###########################
dat_all = pd.read_csv("../Data/Solvents.csv")
dat = dat_all.loc[dat_all['WGK'].notna()]
smiles = dat['Smiles'].values

num_classes = 3  # 3-class classification

Class = dat['WGK'].astype(int).to_numpy() - 1

splits_df = pd.read_table("../Data/splits.txt", sep = " ", header = None)


## Tokenisers
tbert_base = BertTokenizer.from_pretrained("bert-base-uncased", verbose=False)
mbert_base = BertModel.from_pretrained(
    tbert_base.name_or_path,
    num_hidden_layers=base_transform_layers)
tbert_dist = DistilBertTokenizer.from_pretrained("distilbert-base-uncased", verbose=False)
mbert_dist = DistilBertModel.from_pretrained(
    tbert_dist.name_or_path,
    num_hidden_layers=dist_transform_layers)
tbert_chem = RobertaTokenizer.from_pretrained("seyonec/ChemBERTa-zinc-base-v1", verbose=False)
mbert_chem = RobertaModel.from_pretrained(
    tbert_chem.name_or_path,
    num_hidden_layers=chem_transform_layers)

for split_index in split_indices:
    print (f"Split {split_index}")
    
    config['experiment']['split_index'] = split_index

    ############################## Save directory ############################
    save_dir_split = os.path.join(save_dir, f"split{split_index}")
    os.makedirs(save_dir_split, exist_ok=True) # Create save_dir if not exists
    model_save_dir = os.path.join(save_dir_split, 'models')
    os.makedirs(model_save_dir, exist_ok=True)
    emb_save_dir = os.path.join(save_dir_split, 'embeddings')
    os.makedirs(emb_save_dir, exist_ok=True)

    ################################ Split data ##############################
    split = splits_df[split_index]

    ltrain = [w == 'train' for w in split]
    ltest = [w == 'test' for w in split]
    lvalid = [w == 'valid' for w in split]


    base_avgtrn_loss_save = []
    base_avgval_loss_save = []
    base_bestepoch_save = []
    base_lss_save = []
    dist_avgtrn_loss_save = []
    dist_avgval_loss_save = []
    dist_bestepoch_save = []
    dist_lss_save = []
    chem_avgtrn_loss_save = []
    chem_avgval_loss_save = []
    chem_bestepoch_save = []
    chem_lss_save = []

    set_seed(iseed)

    for irun in range(n_runs):
        print (f"Run {irun+1}")

        ################################ Base model ##############################
        base_save_model_path = os.path.join(model_save_dir,
                                            f'base_model_run{irun+1}.pt')
        base_save_emb_train_path = \
            os.path.join(emb_save_dir,
                         f'base_save_emb_train_run{irun+1}.h5')
        base_save_emb_valid_path = \
            os.path.join(emb_save_dir,
                         f'base_save_emb_valid_run{irun+1}.h5')
        base_save_emb_test_path = \
            os.path.join(emb_save_dir,
                         f'base_save_emb_test_run{irun+1}.h5')

        train_base_dataset = \
            BertDataset(smiles[ltrain],
                        torch.from_numpy(Class[ltrain]),
                        tbert_base,
                        base_token_dim)
        base_loader = DataLoader(train_base_dataset, batch_size = base_batch_size, 
                                 shuffle=True)
        train_base_loader = DataLoader(train_base_dataset, shuffle=False,
                                       batch_size = len(train_base_dataset))
        test_base_dataset = \
            BertDataset(smiles[ltest],
                        torch.from_numpy(Class[ltest]),
                        tbert_base,
                        base_token_dim)
        test_base_loader = DataLoader(test_base_dataset, shuffle = False,
                                      batch_size = len(test_base_dataset))
        valid_base_dataset = \
            BertDataset(smiles[lvalid],
                        torch.from_numpy(Class[lvalid]),
                        tbert_base,
                        base_token_dim)
        valid_base_loader = DataLoader(valid_base_dataset, shuffle = False,
                                       batch_size = len(valid_base_dataset))

        base_model = BERT_CNN_Classifier(mbert_base, num_classes = num_classes,
                                         out_channels = base_out_channels,
                                         kernel_size = base_kernel_size,
                                         dropout = base_dropout)
        if load_saved and os.path.isfile(base_save_model_path) and \
           os.access(base_save_model_path, os.R_OK):
            ## Load an existing model
            base_model, metadata = load_model(base_model, base_save_model_path)
            base_bestepoch = metadata.get('best_epoch')
            base_avgtrn_loss = metadata.get('avgtrn_loss')
            base_avgval_loss = metadata.get('avgval_loss')
        else:
            ## Train the model for learning the contrasts and weights
            base_model, base_avgtrn_loss, base_avgval_loss, base_bestepoch = \
            train_bert(base_model, base_loader, valid_base_loader,
                       base_epochs, base_lr, base_wd, base_tp,
                       base_min_delta, base_grad_clip, base_sp, base_sf,
                       verbose = False)
            if save_trained:
                save_model(base_model, base_save_model_path,
                           metadata = {
                               'best_epoch': base_bestepoch,
                               'avgtrn_loss': base_avgtrn_loss,
                               'avgval_loss': base_avgval_loss
                           })

        base_avgtrn_loss_save.append(base_avgtrn_loss)
        base_avgval_loss_save.append(base_avgval_loss)
        base_bestepoch_save.append(base_bestepoch)

        ## Save embeddings
        base_emb_train = extract_embeddings(base_model, train_base_loader)
        with h5py.File(base_save_emb_train_path, 'w') as f:
            f.create_dataset('array', data = base_emb_train.T, compression='gzip')
        base_emb_valid = extract_embeddings(base_model, valid_base_loader)
        with h5py.File(base_save_emb_valid_path, 'w') as f:
            f.create_dataset('array', data = base_emb_valid.T, compression='gzip')
        base_emb_test = extract_embeddings(base_model, test_base_loader)
        with h5py.File(base_save_emb_test_path, 'w') as f:
            f.create_dataset('array', data = base_emb_test.T, compression='gzip')


        ################################ Dist model ##############################
        dist_save_path = os.path.join(model_save_dir, f'dist_model_run{irun+1}.pt')
        dist_save_emb_train_path = \
            os.path.join(emb_save_dir,
                         f'dist_save_emb_train_run{irun+1}.h5')
        dist_save_emb_valid_path = \
            os.path.join(emb_save_dir,
                         f'dist_save_emb_valid_run{irun+1}.h5')
        dist_save_emb_test_path = \
            os.path.join(emb_save_dir,
                         f'dist_save_emb_test_run{irun+1}.h5')

        train_dist_dataset = \
            BertDataset(smiles[ltrain],
                        torch.from_numpy(Class[ltrain]),
                        tbert_dist,
                        dist_token_dim)
        dist_loader = DataLoader(train_dist_dataset, batch_size = dist_batch_size, 
                                 shuffle=True)
        train_dist_loader = DataLoader(train_dist_dataset, shuffle=False,
                                       batch_size = len(train_dist_dataset))
        test_dist_dataset = \
            BertDataset(smiles[ltest],
                        torch.from_numpy(Class[ltest]),
                        tbert_dist,
                        dist_token_dim)
        test_dist_loader = DataLoader(test_dist_dataset, shuffle = False,
                                      batch_size = len(test_dist_dataset))
        valid_dist_dataset = \
            BertDataset(smiles[lvalid],
                        torch.from_numpy(Class[lvalid]),
                        tbert_dist,
                        dist_token_dim)
        valid_dist_loader = DataLoader(valid_dist_dataset, shuffle = False,
                                       batch_size = len(valid_dist_dataset))

        dist_model = BERT_CNN_Classifier(mbert_dist, num_classes = num_classes,
                                         out_channels = dist_out_channels,
                                         kernel_size = dist_kernel_size,
                                         dropout = dist_dropout)
        if load_saved and os.path.isfile(dist_save_path) and \
           os.access(dist_save_path, os.R_OK):
            ## Load an existing model
            dist_model, metadata = load_model(dist_model, dist_save_path)
            dist_bestepoch = metadata.get('best_epoch')
            dist_avgtrn_loss = metadata.get('avgtrn_loss')
            dist_avgval_loss = metadata.get('avgval_loss')
        else:
            ## Train the model for learning the contrasts and weights
            dist_model, dist_avgtrn_loss, dist_avgval_loss, dist_bestepoch = \
            train_bert(dist_model, dist_loader, valid_dist_loader,
                       dist_epochs, dist_lr, dist_wd, dist_tp,
                       dist_min_delta, dist_grad_clip, dist_sp, dist_sf,
                       verbose = False)
            if save_trained:
                save_model(dist_model, dist_save_path,
                           metadata = {
                               'best_epoch': dist_bestepoch,
                               'avgtrn_loss': dist_avgtrn_loss,
                               'avgval_loss': dist_avgval_loss
                           })

        dist_avgtrn_loss_save.append(dist_avgtrn_loss)
        dist_avgval_loss_save.append(dist_avgval_loss)
        dist_bestepoch_save.append(dist_bestepoch)

        ## Save embeddings
        dist_emb_train = extract_embeddings(dist_model, train_dist_loader)
        with h5py.File(dist_save_emb_train_path, 'w') as f:
            f.create_dataset('array', data = dist_emb_train.T, compression='gzip')
        dist_emb_valid = extract_embeddings(dist_model, valid_dist_loader)
        with h5py.File(dist_save_emb_valid_path, 'w') as f:
            f.create_dataset('array', data = dist_emb_valid.T, compression='gzip')
        dist_emb_test = extract_embeddings(dist_model, test_dist_loader)
        with h5py.File(dist_save_emb_test_path, 'w') as f:
            f.create_dataset('array', data = dist_emb_test.T, compression='gzip')

        ################################ Chem model ##############################
        chem_save_path = os.path.join(model_save_dir, f'chem_model_run{irun+1}.pt')
        chem_save_emb_train_path = \
            os.path.join(emb_save_dir,
                         f'chem_save_emb_train_run{irun+1}.h5')
        chem_save_emb_valid_path = \
            os.path.join(emb_save_dir,
                         f'chem_save_emb_valid_run{irun+1}.h5')
        chem_save_emb_test_path = \
            os.path.join(emb_save_dir,
                         f'chem_save_emb_test_run{irun+1}.h5')

        train_chem_dataset = \
            BertDataset(smiles[ltrain],
                        torch.from_numpy(Class[ltrain]),
                        tbert_chem,
                        chem_token_dim)
        chem_loader = DataLoader(train_chem_dataset, batch_size = chem_batch_size, 
                                 shuffle=True)
        train_chem_loader = DataLoader(train_chem_dataset, shuffle=False,
                                       batch_size = len(train_chem_dataset))
        test_chem_dataset = \
            BertDataset(smiles[ltest],
                        torch.from_numpy(Class[ltest]),
                        tbert_chem,
                        chem_token_dim)
        test_chem_loader = DataLoader(test_chem_dataset, shuffle = False,
                                      batch_size = len(test_chem_dataset))
        valid_chem_dataset = \
            BertDataset(smiles[lvalid],
                        torch.from_numpy(Class[lvalid]),
                        tbert_chem,
                        chem_token_dim)
        valid_chem_loader = DataLoader(valid_chem_dataset, shuffle = False,
                                       batch_size = len(valid_chem_dataset))

        chem_model = BERT_CNN_Classifier(mbert_chem, num_classes = num_classes,
                                         out_channels = chem_out_channels,
                                         kernel_size = chem_kernel_size,
                                         dropout = chem_dropout)
        if load_saved and os.path.isfile(chem_save_path) and \
           os.access(chem_save_path, os.R_OK):
            ## Load an existing model
            chem_model, metadata = load_model(chem_model, chem_save_path)
            chem_bestepoch = metadata.get('best_epoch')
            chem_avgtrn_loss = metadata.get('avgtrn_loss')
            chem_avgval_loss = metadata.get('avgval_loss')
        else:
            ## Train the model for learning the contrasts and weights
            chem_model, chem_avgtrn_loss, chem_avgval_loss, chem_bestepoch = \
            train_bert(chem_model, chem_loader, valid_chem_loader,
                       chem_epochs, chem_lr, chem_wd, chem_tp,
                       chem_min_delta, chem_grad_clip, chem_sp, chem_sf,
                       verbose = False)
            if save_trained:
                save_model(chem_model, chem_save_path,
                           metadata = {
                               'best_epoch': chem_bestepoch,
                               'avgtrn_loss': chem_avgtrn_loss,
                               'avgval_loss': chem_avgval_loss
                           })

        chem_avgtrn_loss_save.append(chem_avgtrn_loss)
        chem_avgval_loss_save.append(chem_avgval_loss)
        chem_bestepoch_save.append(chem_bestepoch)

        ## Save embeddings
        chem_emb_train = extract_embeddings(chem_model, train_chem_loader)
        with h5py.File(chem_save_emb_train_path, 'w') as f:
            f.create_dataset('array', data = chem_emb_train.T, compression='gzip')
        chem_emb_valid = extract_embeddings(chem_model, valid_chem_loader)
        with h5py.File(chem_save_emb_valid_path, 'w') as f:
            f.create_dataset('array', data = chem_emb_valid.T, compression='gzip')
        chem_emb_test = extract_embeddings(chem_model, test_chem_loader)
        with h5py.File(chem_save_emb_test_path, 'w') as f:
            f.create_dataset('array', data = chem_emb_test.T, compression='gzip')

        ############################# Evaluate models ############################
        base_tst_probs = calc_probs(base_model, test_base_loader)
        base_lss_probs = loss_calc(base_tst_probs, Class[ltest])
        dist_tst_probs = calc_probs(dist_model, test_dist_loader)
        dist_lss_probs = loss_calc(dist_tst_probs, Class[ltest])
        chem_tst_probs = calc_probs(chem_model, test_chem_loader)
        chem_lss_probs = loss_calc(chem_tst_probs, Class[ltest])
        base_lss_save.append(base_lss_probs)
        dist_lss_save.append(dist_lss_probs)
        chem_lss_save.append(chem_lss_probs)


    #################################### Export ##################################
    save_to_json(base_bestepoch_save,
                 os.path.join(save_dir_split, "base_bestepoch_save.json"))
    save_to_json(base_avgtrn_loss_save,
                 os.path.join(save_dir_split, "base_avgtrn_loss_save.json"))
    save_to_json(base_avgval_loss_save,
                 os.path.join(save_dir_split, "base_avgval_loss_save.json"))
    save_to_json(pd.DataFrame(base_lss_save).to_dict(orient='list'),
                 os.path.join(save_dir_split, "base_lss_save.json"))
    save_to_json(dist_bestepoch_save,
                 os.path.join(save_dir_split, "dist_bestepoch_save.json"))
    save_to_json(dist_avgtrn_loss_save,
                 os.path.join(save_dir_split, "dist_avgtrn_loss_save.json"))
    save_to_json(dist_avgval_loss_save,
                 os.path.join(save_dir_split, "dist_avgval_loss_save.json"))
    save_to_json(pd.DataFrame(dist_lss_save).to_dict(orient='list'),
                 os.path.join(save_dir_split, "dist_lss_save.json"))
    save_to_json(chem_bestepoch_save,
                 os.path.join(save_dir_split, "chem_bestepoch_save.json"))
    save_to_json(chem_avgtrn_loss_save,
                 os.path.join(save_dir_split, "chem_avgtrn_loss_save.json"))
    save_to_json(chem_avgval_loss_save,
                 os.path.join(save_dir_split, "chem_avgval_loss_save.json"))
    save_to_json(pd.DataFrame(chem_lss_save).to_dict(orient='list'),
                 os.path.join(save_dir_split, "chem_lss_save.json"))

    with open(os.path.join(save_dir_split,"hyperparameters.json"), "w") as f:
        json.dump(config, f)


==> anc/Model_E/modelE_results.R <==
###############################################################################
####
###############################################################################

results_dir <- "GP2results1"

suppressPackageStartupMessages(library(jsonlite))

colSDs <- function (x) apply(x, 2, sd)

split_dirs <- list.files(results_dir, pattern = "split[0-9]")

loss <- list()

for (i in seq_along(split_dirs)) {
  loss[[i]] <- readRDS(file.path(results_dir, split_dirs[i], "loss.rds"))
}
names(loss) <- split_dirs


############################### Test results ##############################
loss_avg <- lapply(loss, function(x) t(sapply(x, colMeans)))
loss_sd <- lapply(loss, function(x) t(sapply(x, colSDs)))
names(loss_avg) <- names(loss_sd) <- split_dirs
tbl <- simplify2array(loss_avg,
                      except = NULL, higher = TRUE)
mean_loss <- data.frame(apply(tbl, 1:2, mean))
sd_loss <- data.frame(apply(tbl, 1:2, sd))
out <- list(loss = loss,
            split_mean = loss_avg, split_sd = loss_sd, 
            mean = mean_loss, sd = sd_loss)
cat(toJSON(out, digits = 3), file = "modelE_results.json")


==> anc/Model_E/run.R <==
###############################################################################
####
###############################################################################

cnn_dir <- "results1"
prefix_dir <- "GP3"
bert_model <- "dist" # base or dist or chem

## Directory to store model fit results.
results_dir <- paste0(prefix_dir, cnn_dir)

dir.create(results_dir, showWarnings = FALSE)
cat(cnn_dir, "\n", bert_model, sep = "", 
    file = file.path(results_dir, "cnn_dir.txt"))
split_dirs <- list.files(cnn_dir, pattern = "split[0-9]")

############################### Load packages #############################
library(compounds)
suppressPackageStartupMessages(library(rhdf5))

########################### Read and prepare data #########################
dat_all <- read.csv("../Data/Solvents.csv")
## fingerprints_all <- as.matrix(read.csv("../Data/fingerprints.csv"))
## fingerprints_all <- fingerprints_all > 0L
dat_all$Class <- factor(dat_all$WGK, levels = c(1, 2, 3), ordered = TRUE)

dat <- dat_all[!is.na(dat_all$Class), ]
## fingerprints <- fingerprints_all[!is.na(dat_all$Class), ]

## Find duplicate fingerprints
## dmall <- compound_euclidean_dist(fingerprints)
## fid <- seq_len(nrow(fingerprints))

n <- nrow(dat)

splits_mat <- read.table(file.path("..", "Data","splits.txt"),
                         stringsAsFactors = FALSE, header = FALSE)


################################## Models #################################

model_links <- c("logit", "probit", "GEVmod", "GEVmodNS")
model_corrs <- c("exponential", "gaussian")
models_CNN <- expand.grid(link = model_links, corr = model_corrs,
                          stringsAsFactors = FALSE)
nmodels <- nrow(models_CNN)
nmfit_CNN <- paste0(models_CNN[, 1], "_", models_CNN[, 2])

for (j in seq_along(split_dirs)) {

  split <- split_dirs[j]

  cat("Split", j-1, "\n")

  save_dir_split <- file.path(results_dir, paste0("split", j-1))
  dir.create(save_dir_split, showWarnings = FALSE)

  emb_train_files <- list.files(
    file.path(cnn_dir, split, "embeddings"),
    pattern = paste0(bert_model, "_save_emb_train_run[0-9]+\\.h5"),
    full.names = TRUE)
  emb_valid_files <- list.files(
    file.path(cnn_dir, split, "embeddings"),
    pattern = paste0(bert_model, "_save_emb_valid_run[0-9]+\\.h5"),
    full.names = TRUE)
  emb_test_files <- list.files(
    file.path(cnn_dir, split, "embeddings"),
    pattern = paste0(bert_model, "_save_emb_test_run[0-9]+\\.h5"),
    full.names = TRUE)
  nruns <- length(emb_train_files)

  splits <- as.vector(splits_mat[, j])
  ltrain <- splits == "train"
  lvalid <- splits == "valid"
  ltest <- splits == "test"


  loss_save <- grnorm_save <- fitGP <- list()
  length(loss_save) <- length(grnorm_save) <- length(fitGP) <- nmodels
  names(loss_save) <- names(grnorm_save) <- names(fitGP) <- nmfit_CNN
  for (i in seq_len(nmodels)) {
    loss_save[[i]] <- grnorm_save[[i]] <- fitGP[[i]] <- list()
  }

  for (irun in seq_len(nruns)) {

    cat("Run:", irun, "\n")

    train_embeddings <- h5read(emb_train_files[irun], "array")
    valid_embeddings <- h5read(emb_valid_files[irun], "array")
    test_embeddings <- h5read(emb_test_files[irun], "array")

    embeddings <- matrix(NA, n, ncol(train_embeddings))
    embeddings[ltrain, ] <- train_embeddings
    embeddings[lvalid, ] <- valid_embeddings
    embeddings[ltest, ] <- test_embeddings
    embeddings <- embeddings/max(dist(embeddings)) # Scale embeddings so
                              # that max dist is 1
    dm_emb_all <- as.matrix(dist(embeddings))
    fid <- seq_len(nrow(embeddings))
    for (i in 2L:nrow(dat)) {
      fid[i] <- min(which(dm_emb_all[i, 1:i] == 0))
    }
    cid <- unique(fid)
    compounds <- factor(fid, levels = cid)
    fp <- embeddings[cid, ]

    dat_train <- dat
    dat_train$Class[lvalid] <- NA
    dat_train$Class[ltest] <- NA
    dat_train$id <- compounds

    for (imodel in seq_len(nmodels)) {
      fitGP[[imodel]][[irun]] <-
        fit_ordinal_compound(Class ~ 1, ~ id, fp,
                             dat_train,
                             flink = models_CNN$link[imodel],
                             fcor = models_CNN$corr[imodel],
                             dist_method = "eucl",
                             returnData = FALSE)

      grnorm <- fitGP[[imodel]][[irun]]$optimisation$grnorm
      niter <- fitGP[[imodel]][[irun]]$optimisation$niter
      grnorm_save[[imodel]][[irun]] <- grnorm[seq_len(niter)]

      prob_class <- fitGP[[imodel]][[irun]]$prediction[, ltest]
      true_class <- dat$Class[ltest]
      loss_save[[imodel]][[irun]] <- loss_model_compound(true_class, prob_class)
    }
  }

  for (i in seq_len(nmodels)) {
    loss_save[[i]] <- do.call(rbind, loss_save[[i]])
  }

### Save results
  saveRDS(fitGP, file = file.path(save_dir_split, "fitGP.rds"))
  saveRDS(grnorm_save, file = file.path(save_dir_split, "grnorm.rds"))
  saveRDS(loss_save, file = file.path(save_dir_split, "loss.rds"))
}


==> anc/Model_F/modelF_results.R <==
###############################################################################
#### 
###############################################################################

results_dir <- "results1"

suppressPackageStartupMessages(library(jsonlite))

colSDs <- function (x) apply(x, 2, sd)

split_dirs <- list.files(results_dir, pattern = "split[0-9]")

test_loss <- list()

for (i in seq_along(split_dirs)) {
  test_loss[[i]] <- readRDS(file = file.path(results_dir, split_dirs[i], "test_loss.rds"))
}

names(test_loss) <- split_dirs

loss_split <- do.call(Map, c(list, list(RandomForest = test_loss)))

loss_avg <- lapply(test_loss, function(x) matrix(colMeans(x), 1))
loss_sd <- lapply(test_loss, function(x) matrix(colSDs(x), 1))
tbl <- simplify2array(loss_avg,
                      except = NULL, higher = TRUE)
mean_loss <- data.frame(apply(tbl, 1:2, mean))
sd_loss <- data.frame(apply(tbl, 1:2, sd))
out <- list(
  loss = loss_split, 
  split_mean = loss_avg, split_sd = loss_sd,
  mean = mean_loss, sd = sd_loss)
cat(toJSON(out, digits = 3), file = "modelF_results.json")


==> anc/Model_F/run.R <==
save_dir <- "results1"

split_indices <- 1:5

NRUNS <- 3

###################
## Load packages ##
###################

suppressPackageStartupMessages(library(compounds))
suppressPackageStartupMessages(library(randomForest))
set.seed(29901)

###########################
## Read and prepare data ##
###########################

dat_all <- read.csv(file.path("..","Data","Solvents.csv"))
dat_all$Class <- factor(dat_all$WGK, levels = c(1, 2, 3), ordered = TRUE)
dat <- dat_all[!is.na(dat_all$Class), ]

n <- nrow(dat)

splits_mat <- read.table(file.path("..", "Data","splits.txt"),
                         stringsAsFactors = FALSE, header = FALSE)


################################# Fit model ###############################
dir.create(save_dir, showWarnings = FALSE)
valid_loss <- test_loss <- list()
for (j in split_indices) {

  cat("Split", j-1, "\n")

  save_dir_split <- file.path(save_dir, paste0("split", j-1))
  dir.create(save_dir_split, showWarnings = FALSE)
  
  splits <- as.vector(splits_mat[, j])
  itest <- splits == "test"
  itrain <- splits == "train"
  ivalid <- splits == "valid"
  
  set.seed(21990)
  valid_loss <- test_loss <- matrix(NA, NRUNS, 4)
  for (i in seq_len(NRUNS)) {
    RFmodel <- 
      randomForest(Class ~ dD + dP + dH + Tv + Pv + Density + MWt + MVol,
                   data = dat[itrain, ], na.action = na.omit)
    prob_tst <- t(predict(RFmodel, dat[itest, ], type = "prob"))
    prob_val <- t(predict(RFmodel, dat[ivalid, ], type = "prob"))
    valid_loss[i, ] <-
      loss_model_compound(dat$Class[ivalid], prob_val)
    test_loss[i, ] <-
      loss_model_compound(dat$Class[itest], prob_tst)
  }

  saveRDS(valid_loss, file.path(save_dir_split, "valid_loss.rds"))
  saveRDS(test_loss, file.path(save_dir_split, "test_loss.rds"))
}


==> anc/Model_G/modelG_results.R <==
###############################################################################
#### 
###############################################################################

results_dir <- "results1"

suppressPackageStartupMessages(library(jsonlite))

colSDs <- function (x) apply(x, 2, sd)

split_dirs <- list.files(results_dir, pattern = "split[0-9]")

test_loss <- list()

for (i in seq_along(split_dirs)) {
  test_loss[[i]] <- readRDS(file = file.path(results_dir, split_dirs[i], "test_loss.rds"))
}

names(test_loss) <- split_dirs

loss_split <- do.call(Map, c(list, list(XGBoost = test_loss)))

loss_avg <- lapply(test_loss, function(x) matrix(colMeans(x), 1))
loss_sd <- lapply(test_loss, function(x) matrix(colSDs(x), 1))
tbl <- simplify2array(loss_avg,
                      except = NULL, higher = TRUE)
mean_loss <- data.frame(apply(tbl, 1:2, mean))
sd_loss <- data.frame(apply(tbl, 1:2, sd))
out <- list(loss = loss_split,
            split_mean = loss_avg, split_sd = loss_sd,
            mean = mean_loss, sd = sd_loss)
cat(toJSON(out, digits = 3), file = "modelG_results.json")


==> anc/Model_G/run.R <==
###############################################################################
#### Fit xgboost
###############################################################################

save_dir <- "results1"

split_indices <- 1:5

NRUNS <- 3

###################
## Load packages ##
###################

suppressPackageStartupMessages(library(xgboost))
library(compounds)
set.seed(5473)

###########################
## Read and prepare data ##
###########################

dat_all <- read.csv(file.path("..","Data","Solvents.csv"))
fingerprints_all <- as.matrix(read.csv(file.path("..","Data","fingerprints.csv")))
fingerprints_all <- fingerprints_all > 0L
dat_all$Class <- factor(dat_all$WGK, levels = c(1, 2, 3), ordered = TRUE)

dat <- dat_all[!is.na(dat_all$Class), ]
fingerprints <- fingerprints_all[!is.na(dat_all$Class), ]

## Find duplicate fingerprints
dmall <- compound_euclidean_dist(fingerprints)
fid <- seq_len(nrow(fingerprints))
for (i in 2L:nrow(fingerprints)) {
  fid[i] <- min(which(dmall[i, 1:i] == 0))
}
cid <- unique(fid)
compounds <- factor(fid, levels = cid)
fp <- fingerprints[cid, ]
dat$id <- compounds
fp_int <- array(as.integer(fingerprints), dim(fingerprints))

n <- nrow(dat)

splits_mat <- read.table(file.path("..", "Data","splits.txt"),
                         stringsAsFactors = FALSE, header = FALSE)


############################### xgboost model #############################
dir.create(save_dir, showWarnings = FALSE)
valid_loss <- test_loss <- list()
for (j in split_indices) {

  cat("Split", j-1, "\n")

  save_dir_split <- file.path(save_dir, paste0("split", j-1))
  dir.create(save_dir_split, showWarnings = FALSE)
  
  splits <- as.vector(splits_mat[, j])
  itest <- splits == "test"
  itrain <- splits == "train"
  ivalid <- splits == "valid"
  
  set.seed(21990)
  valid_loss <- test_loss <- matrix(NA, NRUNS, 4)
  for (i in seq_len(NRUNS)) {
    model_xgb <- xgboost(fp_int[itrain, , drop = FALSE],
                         as.integer(dat$Class[itrain]) - 1L,
                         num_class = 3L,
                         callbacks = list(cb.gblinear.history()), 
                         nrounds = 190, early_stopping_rounds = 3,
                         eval_metric = "mlogloss", objective = "multi:softprob",
                         booster = "gblinear",
                         eta = 0.1, lambda = 0.06, alpha = 0.002,
                         print_every_n = 1000)

    prob_tst <- matrix(predict(model_xgb, fp_int[itest, , drop = FALSE]), nrow = 3)
    prob_tst <- prob_tst/rep(colSums(prob_tst), each = 3) # Scale for rounding errors
    prob_val <- matrix(predict(model_xgb, fp_int[ivalid, , drop = FALSE]), nrow = 3)
    prob_val <- prob_val/rep(colSums(prob_val), each = 3)
    valid_loss[i, ] <-
      loss_model_compound(dat$Class[ivalid], prob_val)
    test_loss[i, ] <-
      loss_model_compound(dat$Class[itest], prob_tst)
  }

  saveRDS(valid_loss, file.path(save_dir_split, "valid_loss.rds"))
  saveRDS(test_loss, file.path(save_dir_split, "test_loss.rds"))
}


==> anc/Model_H/defs.py <==
from pdb import set_trace as bp
import torch
import gpytorch
import numpy as np
import copy
from functools import wraps

################ Multiclass GP class with variational strategy ###############
class MulticlassGPModel(gpytorch.models.ApproximateGP):
    """
    Multitask/Multiclass Variational GP using Softmax Likelihood.
    Uses full dataset as fixed inducing points.
    """
    def __init__(self, train_x, num_classes, kernel):
        num_data = train_x.size(0)
        self.num_classes = num_classes
        
        # 1. Repeat inducing points across the class batch dimension: (num_classes, N, D)
        inducing_points = train_x.unsqueeze(0).repeat(num_classes, 1, 1)
        
        variational_distribution = gpytorch.variational.CholeskyVariationalDistribution(
            num_inducing_points=num_data,
            batch_shape=torch.Size([num_classes])
        )
        
        # 2. Set learn_inducing_locations=False as requested
        variational_strategy = gpytorch.variational.IndependentMultitaskVariationalStrategy(
            gpytorch.variational.VariationalStrategy(
                self, inducing_points, variational_distribution, learn_inducing_locations=False
            ),
            num_tasks=num_classes
        )
        
        super().__init__(variational_strategy)
        self.mean_module = gpytorch.means.ConstantMean(batch_shape=torch.Size([num_classes]))
        self.covar_module = gpytorch.kernels.ScaleKernel(
            kernel,
            batch_shape=torch.Size([num_classes])
        )

    def forward(self, x):
        mean = self.mean_module(x)
        covar = self.covar_module(x)
        return gpytorch.distributions.MultivariateNormal(mean, covar)


################################ Multi-class GP ##############################
class MultiClassGP:
    """Joint Multiclass GP using Softmax Likelihood."""
    
    def __init__(self, num_classes, kernel):
        self.num_classes = num_classes
        self.kernel_cls = kernel
        self.model = None
        self.likelihood = None
        self.train_losses = []
        self.val_losses = []
        self.best_epoch = 0

    def fit(self, X_train, y_train, X_val, y_val, 
            epochs=300, lr=0.05, patience=30, verbose=False):
        
        X_train, y_train = X_train.float(), y_train.long()
        X_val, y_val = X_val.float(), y_val.long()

        # Instantiate Softmax Likelihood and GP Model
        self.likelihood = gpytorch.likelihoods.SoftmaxLikelihood(
            num_features=self.num_classes,
            num_classes=self.num_classes,
            mixing_weights=False
        )
        base_kernel = self.kernel_cls()
        self.model = MulticlassGPModel(X_train, self.num_classes, base_kernel)

        optimizer = torch.optim.Adam([
            {'params': self.model.parameters()},
            {'params': self.likelihood.parameters()},
        ], lr=lr)

        # Variational ELBO for Softmax Multiclass
        mll = gpytorch.mlls.VariationalELBO(
            self.likelihood, self.model, num_data=len(X_train)
        )

        best_val = float('inf')
        best_model_state = None
        best_likelihood_state = None
        patience_counter = 0

        for epoch in range(epochs):
            # Training Step
            self.model.train()
            self.likelihood.train()
            optimizer.zero_grad()
            
            output = self.model(X_train)
            loss = -mll(output, y_train)
            loss.backward()
            optimizer.step()
            
            self.train_losses.append(loss.item())

            # Validation Step (Cross-Entropy Loss)
            self.model.eval()
            self.likelihood.eval()
            with torch.no_grad(), gpytorch.settings.num_likelihood_samples(400):
                val_output = self.model(X_val)
                val_pred = self.likelihood(val_output) # Produces probability distribution
                probs = val_pred.probs.mean(dim=0)  # [N, num_classes]
                probs = torch.clamp(probs, 1e-8, 1.0 - 1e-8)
                
                # Cross-entropy validation loss
                val_loss = torch.nn.functional.nll_loss(torch.log(probs), y_val).item()
                self.val_losses.append(val_loss)

            if verbose and (epoch + 1) % 50 == 0:
                print(f"Epoch {epoch+1:3d}/{epochs} - Train Loss: {loss.item():.4f} - Val Loss: {val_loss:.4f}")

            # Early Stopping
            if val_loss < best_val - 1e-4:
                best_val = val_loss
                self.best_epoch = epoch
                patience_counter = 0
                best_model_state = copy.deepcopy(self.model.state_dict())
                best_likelihood_state = copy.deepcopy(self.likelihood.state_dict())
            else:
                patience_counter += 1

            if patience_counter >= patience:
                if verbose:
                    print(f"Early stopping at epoch {epoch+1} (best at epoch {self.best_epoch+1})")
                break

        # Restore best weights
        if best_model_state is not None:
            self.model.load_state_dict(best_model_state)
            self.likelihood.load_state_dict(best_likelihood_state)

    def get_training_history(self):
        return {
            'train_losses': self.train_losses,
            'val_losses': self.val_losses,
            'best_epoch': self.best_epoch
        }

    def predict_proba(self, X_test):
        if not isinstance(X_test, torch.Tensor):
            X_test = torch.tensor(X_test)
        X_test = X_test.float()

        self.model.eval()
        self.likelihood.eval()

        with torch.no_grad(), gpytorch.settings.num_likelihood_samples(400):
            output = self.model(X_test)
            pred = self.likelihood(output)
            probs_tensor = pred.probs.mean(dim=0)
            probs = probs_tensor.cpu().numpy()

        return probs


############################### Model save/load ##############################
def save_multiclass_gp(gp, save_path):
    """Save trained MultiClassGP model"""
    # Package everything into one dictionary
    save_dict = {
        'num_classes': gp.num_classes,
        'kernel': gp.kernel_cls,
        'train_losses': gp.train_losses,
        'val_losses': gp.val_losses,
        'best_epoch': gp.best_epoch,
        'model_state': gp.model.state_dict(),
        'likelihood': gp.likelihood.state_dict()
    }
    # Save to single file
    torch.save(save_dict, save_path)


def load_multiclass_gp(gp, save_path, X_train, y_train=None, device='cpu'):
    """Load trained MultiClassGP model"""
    save_dict = torch.load(save_path, map_location=device, weights_only=False)
    gp.num_classes = save_dict['num_classes']
    gp.train_losses = save_dict['train_losses']
    gp.val_losses = save_dict['val_losses']
    gp.best_epoch = save_dict['best_epoch']
    X_train = X_train.float().to(device)
    base_kernel = gp.kernel_cls()
    model = MulticlassGPModel(X_train, gp.num_classes, base_kernel).to(device)
    model.load_state_dict(save_dict['model_state'])
    gp.model = model
    likelihood = gpytorch.likelihoods.SoftmaxLikelihood(
        num_features=gp.num_classes, 
        num_classes=gp.num_classes,
        mixing_weights = False
    ).to(device)
    likelihood.load_state_dict(save_dict['likelihood'])
    gp.likelihood = likelihood
    return gp


==> anc/Model_H/hyperparameters.toml <==
# Experimental settings
# -------------------
[experiment]
# Directory to save results
save_dir = "results1"

# Whether to load saved models
load_saved = true

# Whether to save trained models and output
# This is not relevant if no training is performed
save_trained = true

nruns = 3

verbose = false
split_indices = [0, 1, 2, 3, 4]


# Kernel training hyperparameters
# ---------------------------------------------------
[Tanimoto]
lr = 5e-2
epochs = 400
patience = 30

[Dice]
lr = 5e-2
epochs = 400
patience = 30

[MinMax]
lr = 5e-2
epochs = 400
patience = 30


==> anc/Model_H/modelH_results.R <==
results_dir <- "results1"

suppressPackageStartupMessages(library(jsonlite))

colSDs <- function (x) apply(x, 2, sd)

split_dirs <- list.files(results_dir, pattern = "split[0-9]")

test_loss <- list()

for (i in seq_along(split_dirs)) {
  test_loss[[i]] <- fromJSON(file.path(results_dir, split_dirs[i],
                                        "loss_values_test.json"))
  test_loss[[i]] <- lapply(test_loss[[i]],
                            function(x) as.matrix(data.frame(x)))
}

names(test_loss) <- split_dirs

loss_avg <- lapply(test_loss, function(x) do.call(rbind, lapply(x, colMeans)))
loss_sd <- lapply(test_loss, function(x) do.call(rbind, lapply(x, colSDs)))
tbl <- simplify2array(loss_avg,
                      except = NULL, higher = TRUE)
mean_loss <- data.frame(apply(tbl, 1:2, mean))
sd_loss <- data.frame(apply(tbl, 1:2, sd))
out <- list(loss = test_loss, split_mean = loss_avg, split_sd = loss_sd,
            mean = mean_loss, sd = sd_loss)
cat(toJSON(out, digits = 3), file = "modelH_results.json")


############################# Convergence plot ############################
mat_from_list <- function (x)
{
  lx <- lengths(x)
  mlx <- max(lx)
  for (i in seq_along(x)) {
    if (is.list(x[[i]])) x[[i]] <- do.call(c, x[[i]])
    length(x[[i]]) <- mlx
  }
  do.call(cbind, x)
}

merge_values <- function (x, what)
### x is a nested list with the following structure:
### level 1: loss values: "train_losses" "val_losses"   "best_epochs"
### level 2: each replicated run
### Each element
### of this list will be a matrix of number of columns equal to the number
### of runs containing the corresponding loss indicated by what.
{
  out <- list()               # Length should be the number of
  for (i in seq_along(x)) { # replication index
    out[[i]] <- x[[what]][[i]]
  }
  mat_from_list(out)
}

split_dirs <- list.files(results_dir, pattern = "split[0-9]")

plotit <- function (x, main = "", xlab = "", ylab = "") {
  plot(c(0, max(sapply(x, nrow))), range(unlist(x), na.rm = TRUE), main = main,
       xlab = xlab, ylab = ylab, type = "n")
  for (i in seq_along(x)) {
    matlines(x[[i]], col = i, lty = 1)
  }
}

train_loss_mat <- valid_loss_mat <- list()
for (i in seq_along(split_dirs)) {
  trainvalid_loss_list <-
    fromJSON(file.path(results_dir, split_dirs[i], "training_history.json"),
             simplifyVector = TRUE, simplifyMatrix = TRUE)
  train_loss_mat[[i]] <- lapply(trainvalid_loss_list, merge_values, what = 1)
  valid_loss_mat[[i]] <- lapply(trainvalid_loss_list, merge_values, what = 2)
}

train_loss_model <- do.call(Map, c(list, train_loss_mat))
valid_loss_model <- do.call(Map, c(list, valid_loss_mat))

nmodels <- length(train_loss_model)

pdf(file = "modelH_conv.pdf",
    width = 4*2*.8, height = 3*3*.8, family = "serif",
    paper = "special", onefile = FALSE)
oldpar <- par(tcl = NA, mgp = c(1.5, .5, 0), mar = c(3, 3, .4, .4),
              mfrow = c(nmodels, 2), oma = c(0, 0, 1.5, 0))
for (i in seq_len(nmodels)) {
  plotit(train_loss_model[[i]], 
         xlab = "epoch", ylab = "logarithmic loss")
  if (i == 1) mtext("Training set", line = 0.5, outer = FALSE)
  plotit(valid_loss_model[[i]], 
         xlab = "epoch", ylab = "logarithmic loss")
  if (i == 1) mtext("Validation set", line = 0.5, outer = FALSE)
}
par(oldpar)
dev.off()


==> anc/Model_H/run.py <==
# from pdb import set_trace as bp
import pandas as pd
import torch
from torch.utils.data import DataLoader
import numpy as np

import gpytorch

from gauche.kernels.fingerprint_kernels import (
    TanimotoKernel,
    DiceKernel,
    MinMaxKernel
)

import os
from defs import MultiClassGP, save_multiclass_gp, load_multiclass_gp
import tomllib
import json
import h5py
import sys
sys.path.append("../common")
from common_defs import *


################################ Configuration ###############################
config_file = "hyperparameters.toml"
with open(config_file, 'rb') as f:
    config = tomllib.load(f)


########################### Experimental conditions ##########################
save_dir = config['experiment']['save_dir']
load_saved = config['experiment']['load_saved']
save_trained = config['experiment']['save_trained']
nruns = config['experiment']['nruns']
verbose = config['experiment']['verbose']
split_indices = config['experiment']['split_indices']

################################ Save directory ##############################
os.makedirs(save_dir, exist_ok=True) # Create save_dir if not exists
with open(os.path.join(save_dir,"hyperparameters.json"), "w") as f:
    json.dump(config, f)


########################### Read and prepare data ###########################
dat_all = pd.read_csv("../Data/Solvents.csv")
fingerprints_all = pd.read_csv("../Data/fingerprints.csv").to_numpy()
dat = dat_all.loc[dat_all['WGK'].notna()]
fingerprints = fingerprints_all[dat_all['WGK'].notna(),:]

nfingerprints = fingerprints.shape[1]
num_classes = 3  # 3-class classification

Class = dat['WGK'].astype(int).to_numpy() - 1

splits_df = pd.read_table("../Data/splits.txt", sep = " ", header = None)


kernels = [
    TanimotoKernel,
    DiceKernel,
    MinMaxKernel
]


for split_index in split_indices:
    print (f"Split {split_index}")
    
    config['experiment']['split_index'] = split_index

    ############################## Save directory ############################
    save_dir_split = os.path.join(save_dir, f"split{split_index}")
    os.makedirs(save_dir_split, exist_ok=True) # Create save_dir if not exists
    model_save_dir = os.path.join(save_dir_split, 'models')
    os.makedirs(model_save_dir, exist_ok=True)

    ################################ Split data ##############################
    split = splits_df[split_index]

    ltrain = [w == 'train' for w in split]
    ltest = [w == 'test' for w in split]
    lvalid = [w == 'valid' for w in split]


    X_train = torch.tensor(fingerprints[ltrain])
    y_train = torch.tensor(Class[ltrain])
    X_val = torch.tensor(fingerprints[lvalid])
    y_val = torch.tensor(Class[lvalid])
    X_test = torch.tensor(fingerprints[ltest])
    y_test = torch.tensor(Class[ltest])

    training_history = {}
    loss_values_test = {}

    for kernel in kernels:
        kn = kernel.__name__.replace('Kernel', '')
        print(f"\nTraining kernel {kn} ...")
        history = []
        loss = []
        for irun in range(nruns):
            kn_model_save_path = os.path.join(model_save_dir,
                                              f'model_{kn}_run{irun+1}.pt')
            model = MultiClassGP(num_classes=3, kernel=kernel)
            if load_saved and os.path.isfile(kn_model_save_path) and \
               os.access(kn_model_save_path, os.R_OK):
                ## Load saved model
                model = load_multiclass_gp(model, kn_model_save_path,
                                           X_train, y_train)
            else:
                lr = config[kn]['lr']
                epochs = config[kn]['epochs']
                patience = config[kn]['patience']
                model.fit(X_train, y_train, X_val, y_val,
                          verbose=verbose, lr = lr,
                          epochs = epochs, patience = patience)
                if save_trained:
                    save_multiclass_gp(model, kn_model_save_path)
            history.append(model.get_training_history())
            probs = model.predict_proba(X_test)
            loss.append(loss_calc(probs, y_test))
        training_history[kn] = history
        loss_values_test[kn] = pd.DataFrame(loss).to_dict(orient='list')


    ################################## Export ################################
    save_to_json(training_history,
                 os.path.join(save_dir_split, "training_history.json"))
    save_to_json(loss_values_test,
                 os.path.join(save_dir_split, "loss_values_test.json"))

    with open(os.path.join(save_dir_split,"hyperparameters.json"), "w") as f:
        json.dump(config, f)


==> anc/Model_I/modelI_results.R <==
###############################################################################
#### 
###############################################################################

results_dir <- "results1"

suppressPackageStartupMessages(library(jsonlite))

split_dirs <- list.files(results_dir, pattern = "split[0-9]")

test_loss <- list()

for (i in seq_along(split_dirs)) {
  test_loss[[i]] <- readRDS(file = file.path(results_dir, split_dirs[i], "test_loss.rds"))
}

names(test_loss) <- split_dirs

loss <- lapply(test_loss, function(x) lapply(asplit(x, 1), function(y) matrix(y, 1)))


loss_avg <- test_loss
loss_sd <- NA
tbl <- simplify2array(loss_avg,
                      except = NULL, higher = TRUE)
mean_loss <- data.frame(apply(tbl, 1:2, mean))
sd_loss <- data.frame(apply(tbl, 1:2, sd))
out <- list(loss = loss, split_mean = loss_avg, split_sd = loss_sd,
            mean = mean_loss, sd = sd_loss)
cat(toJSON(out, digits = 3), file = "modelI_results.json")


==> anc/Model_I/run.R <==
###############################################################################
#### Model A
###############################################################################

save_dir <- "results1"

split_indices <- 1:5

###################
## Load packages ##
###################

suppressPackageStartupMessages(library(compounds))

###########################
## Read and prepare data ##
###########################

dat_all <- read.csv(file.path("..","Data","Solvents.csv"))
fingerprints_all <- as.matrix(read.csv(file.path("..","Data","fingerprints.csv")))
fingerprints_all <- fingerprints_all > 0L
dat_all$Class <- factor(dat_all$WGK, levels = c(1, 2, 3), ordered = TRUE)

dat <- dat_all[!is.na(dat_all$Class), ]
fingerprints <- fingerprints_all[!is.na(dat_all$Class), ]

## Find duplicate fingerprints
dmall <- compound_euclidean_dist(fingerprints)
fid <- seq_len(nrow(fingerprints))
for (i in 2L:nrow(fingerprints)) {
  fid[i] <- min(which(dmall[i, 1:i] == 0))
}
cid <- unique(fid)
compounds <- factor(fid, levels = cid)
fp <- fingerprints[cid, ]
dat$id <- compounds

n <- nrow(dat)

splits_mat <- read.table(file.path("..", "Data","splits.txt"),
                         stringsAsFactors = FALSE, header = FALSE)


################### GP model using the Tanimoto distance ##################
model_links <- c("logit", "probit", "GEVmod", "GEVmodNS")
model_corrs <- c("independent")
models_GPT <- expand.grid(link = model_links, corr = model_corrs,
                          stringsAsFactors = FALSE)
nmfit_GPT <- paste0(models_GPT[, 1], "_", models_GPT[, 2])

dir.create(save_dir, showWarnings = FALSE)

for (j in split_indices) {

  cat("Split", j-1, "\n")

  save_dir_split <- file.path(save_dir, paste0("split", j-1))
  dir.create(save_dir_split, showWarnings = FALSE)
  
  splits <- as.vector(splits_mat[, j])
  itest <- splits == "test"
  itrain <- splits == "train"
  ivalid <- splits == "valid"
  
  dat_train <- dat
  dat_train$Class[itest] <- NA
  dat_train$Class[ivalid] <- NA

  fitGPGPT <- list()
  valid_lossGPGPT <- test_lossGPGPT <-
    array(NA, c(nrow(models_GPT), 4L),
          dimnames = list(nmfit_GPT, c("log", "Bri", "sph", "class_err")))
  for (i in seq_len(nrow(models_GPT))) {
    cat(i, "  ")
    fitGPGPT[[i]] <- fit_ordinal_compound(Class ~ 1, ~ id, fp,
                                          dat_train,
                                          flink = models_GPT$link[i],
                                          fcor = models_GPT$corr[i],
                                          dist_method = "bin")
    valid_lossGPGPT[i, ] <-
      loss_model_compound(dat$Class[ivalid],
                          fitGPGPT[[i]]$prediction[, ivalid])
    test_lossGPGPT[i, ] <-
      loss_model_compound(dat$Class[itest],
                          fitGPGPT[[i]]$prediction[, itest])
  }

  saveRDS(fitGPGPT, file.path(save_dir_split, "model_list.rds"))
  saveRDS(valid_lossGPGPT, file.path(save_dir_split, "valid_loss.rds"))
  saveRDS(test_lossGPGPT, file.path(save_dir_split, "test_loss.rds"))
}


==> anc/Package/compounds/DESCRIPTION <==
Package: compounds
Type: Package
Title: Laplace approximation to the likelihood for compounds
Description: Computes the Laplace approximation.
Version: 1.29
Date: 2026-06-03
Author: Evangelos Evangelou <ee224@.bath.ac.uk>
Maintainer: Evangelos Evangelou <ee224@bath.ac.uk>
Depends: R (>= 3.0.0), stats, nlme
Encoding: UTF-8
License: GPL (>= 2)
ByteCompile: yes
NeedsCompilation: yes
RoxygenNote: 7.3.1
Packaged: 2026-06-03 18:17:47 UTC; ee224


==> anc/Package/compounds/NAMESPACE <==
# Generated by roxygen2: do not edit by hand

export(aprx_lik_compound)
export(compound_cor)
export(compound_euclidean_dist)
export(compound_euclidean_points)
export(compound_similarity)
export(fit_ordinal_compound)
export(linkfcn)
export(linkinv)
export(loss_model_compound)
export(optim_compound_ga)
export(predict_compound)
export(score_model_compound)
export(weight_models_compound)
importFrom(nlme,fdHess)
importFrom(stats,contrasts)
importFrom(stats,dist)
importFrom(stats,formula)
importFrom(stats,model.frame)
importFrom(stats,model.matrix)
importFrom(stats,model.offset)
importFrom(stats,model.response)
importFrom(stats,model.weights)
importFrom(stats,nlm)
importFrom(stats,optim)
importFrom(stats,runif)
importFrom(stats,update)
importFrom(stats,update.formula)
importFrom(stats,weighted.mean)
useDynLib(compounds,flinkfcn)
useDynLib(compounds,flinkinv)
useDynLib(compounds,hermite_rule)
useDynLib(compounds,parlikelihood)
useDynLib(compounds,spatialcor)
useDynLib(compounds,tanimoto_distance)


==> anc/Package/compounds/R/aprx_lik_compound.R <==
##' Laplace approximation to the log-likelihood
##'
##' @title Laplace approximation to the log-likelihood
##' @param alpha Vector, value of intercepts.
##' @param beta Vector, value of regressor coefficients.
##' @param ssq Number, value of variance for GP.
##' @param phi Number, value of length-scale for GP.
##' @param DamageCat A categorical vector with the damage categories.
##' @param DesignFixed A design matrix for the fixed effects.
##' @param DesignGP A design matrix for the GP.
##' @param distmat A square matrix of dimension levels(c) containing
##'   the pairwise distances between compounds. The order of pairs in
##'   the matrix is the same as levels(c). The elements of distmat are
##'   sqrt(dist(c1,c2,method="binary")).
##' @param ustart A starting value for the GP for the Laplace
##'   approximation.
##' @param flink A link function.
##' @param linkpar A parameter for the link function. The logit and
##'   probit link functions don't need a parameter.
##' @param fcor The correlation function.
##' @param corpar Additional parameter for the correlation function,
##'   needed only for matern or powerexponential.
##' @param offset Offset variable. A constant to add to the linear
##'   predictor. 
##' @return A list with the elements
##' \itemize{
##' \item \code{loglik} The value of the loglikelihood.
##' \item \code{loglik_grad} A list with the gradient of the
##'   loglikelihood at the inputted parameters.
##' \item \code{uhat} The optimal u.
##' \item \code{u_grad} The gradient at uhat, should be a vector of
##'   0s.
##' \item \code{u_hess} The Hessian at uhat.
##' \item \code{u_hessinv} The inverse Hessian at uhat.
##' }
##' @useDynLib compounds parlikelihood
##' @export 
aprx_lik_compound <- function (alpha, beta, ssq, phi,
                               DamageCat, DesignFixed, DesignGP,
                               distmat, ustart,
                               flink = c("logit", "probit", "Gosset", "Wallace", "boxcox", "boxcoxmod", "GEV", "GEVmod", "GEVmodNS", "gennorm"),
                               linkpar, 
                               fcor = c("matern", "tanimoto", "powerexponential", "exponential", "gaussian", "independent"),
                               corpar, offset = 0)
{
  flink <- match.arg(flink)
  ilink <- match(flink, eval(formals()$flink))
  if (flink %in% c("Gosset", "Wallace", "boxcox", "boxcoxmod", "GEV", "GEVmod", "GEVmodNS", "gennorm")) {
    linkpar <- as.double(linkpar)
    if (length(linkpar) != 1) {
      stop ("The linkpar argument must be scalar.")
    }
  } else {
    linkpar <- 0.0
  }
  fcor <- match.arg(fcor)
  icor <- match(fcor, eval(formals()$fcor))
  if (fcor %in% c("matern", "powerexponential")) {
    corpar <- as.double(corpar)
    if (length(corpar) != 1) {
      stop ("The corpar argument must be scalar.")
    }
  } else {
    corpar <- 0.0
  }
  alpha <- as.double(alpha)
  cm1 <- length(alpha)
  beta <- as.double(beta)
  l <- length(beta)
  ssq <- as.double(ssq)
  nophi <- fcor %in% c("tanimoto", "independent")
  phi <- if (nophi) 1 else as.double(phi)
  y <- as.integer(DamageCat) - 1L
  n <- length(y)
  offset <- rep(as.double(offset), length = n)
  Fmat <- as.matrix(DesignFixed)
  Gmat <- as.matrix(DesignGP)
  distmat <- as.matrix(distmat)
  m <- nrow(distmat)
  ustart <- as.double(ustart)
  ll <- 0
  ll_dalpha <- numeric(cm1)
  ll_dbeta <- numeric(l)
  ll_dssq <- ll_dphi <- 0
  u_grad <- numeric(m)
  u_hess <- u_hessinv <- matrix(0, m, m)
  f90 <- .Fortran("parlikelihood", ll, ll_dalpha, ll_dbeta, ll_dssq, ll_dphi,
                  phi, as.double(distmat),
                  as.integer(y), alpha, as.double(Fmat), beta,
                  as.double(Gmat), ssq, offset, 
                  ustart, u_grad, u_hess, u_hessinv, 
                  cm1, l, m, n, as.double(linkpar), ilink,
                  as.double(corpar), icor)
  ll <- f90[[1]]
  ll_dalpha <- f90[[2]]
  ll_dbeta <- f90[[3]]
  ll_dssq <- f90[[4]]
  ll_dphi <- if (nophi) 0 else f90[[5]]
  uhat <- f90[[15]]
  u_grad <- f90[[16]]
  u_hess <- f90[[17]]
  u_hessinv <- f90[[18]]
  u_hess[lower.tri(u_hess)] <- t(u_hess)[lower.tri(u_hess)]
  u_hessinv[lower.tri(u_hess)] <- t(u_hessinv)[lower.tri(u_hess)]
  list(loglik = ll,
       loglik_grad = list(alpha = ll_dalpha, beta = ll_dbeta, ssq = ll_dssq, phi = ll_dphi), 
       uhat = uhat, 
       u_grad = u_grad,
       u_hess = u_hess, 
       u_hessinv = u_hessinv)
}


==> anc/Package/compounds/R/compound_cor.R <==
##' Compute the correlation between compounds for given distance.
##'
##' @title Compound correlation
##' @param distmat A numerical object containing
##'   the distances computed using
##'   sqrt(dist(c1,c2,method="binary")), where c1, c2 are fingerprints.
##' @param phi Number, value of length-scale for GP.
##' @param fcor The correlation function.
##' @param corpar Additional parameter for the correlation function,
##'   needed only for matern or powerexponential.
##' @return An object of the same dimension as \code{distmat}
##'   containing the correlation values.
##' @useDynLib compounds spatialcor
##' @export 
compound_cor <- function (distmat, phi, fcor = c("matern", "tanimoto", "powerexponential", "exponential", "gaussian", "independent"), corpar)
{
  finite_values <- is.finite(distmat)
  n <- sum(finite_values)
  if (n == 0L) {
    distmat[!is.na(distmat)] <- 1
    return(distmat)
  }
  fcor <- match.arg(fcor)
  icor <- match(fcor, eval(formals()$fcor))
  if (fcor %in% c("matern", "powerexponential")) {
    corpar <- as.double(corpar)
    if (length(corpar) != 1) {
      stop ("The corpar argument must be scalar.")
    }
  } else {
    corpar <- 0.0
  }
  nophi <- fcor %in% c("tanimoto", "independent")
  if (!nophi) {
    phi <- as.double(phi)
    if (phi > 0) {
      distmat[finite_values] <- distmat[finite_values]/phi
    } else {
      distmat[finite_values] <- distmat[finite_values] == 0
      return(distmat)
    }
  }
  out <- as.vector(distmat[finite_values])
  f90 <- .Fortran("spatialcor", out, corpar, icor, n)
  distmat[finite_values] <- f90[[1]]
  distmat
}

##' Tanimoto similarity
##'
##' The Tanimoto similarity between two binary vectors x and y is given by
##' \code{sum(x & y)/sum(x | y)}.
##' @title Tanimoto similarity
##' @param x,y A vector or matrix of fingerprints. Each row is a
##' fingerprint of a compound.
##' @return A matrix containing the pairwise similarities between the
##' rows of x and the rows of y.
##' @export 
compound_similarity <- function (x, y = x)
{
  nx <- nrow(x)
  if (is.null(nx)) {
    x <- matrix(x, 1)
    nx <- 1L
  }
  nmx <- rownames(x)
  cx <- ncol(x)
  ny <- nrow(y)
  if (is.null(ny)) {
    y <- matrix(y, 1)
    ny <- 1L
  }
  nmy <- rownames(y)
  cy <- ncol(y)
  if (cx != cy) stop("Fingerprint lengths do not match.")
  out <- matrix(0., nx, ny, dimnames = list(nmx, nmy))
  x <- as.logical(t(x))
  y <- as.logical(t(y))
  f90 <- .Fortran("tanimoto_similarity", out, x, y, nx, ny, cx)
  f90[[1]]
}


##' Euclidean distance based on Tanimoto similarity
##'
##' The distance is given by sqrt(1-t) where t is the Tanimoto similarity.
##' @title Euclidean distance based on Tanimoto similarity
##' @param x,y A vector or matrix of fingerprints. Each row is a
##' fingerprint of a compound.
##' @return A matrix containing the pairwise distances between the
##' rows of x and the rows of y.
##' @useDynLib compounds tanimoto_distance
##' @export 
compound_euclidean_dist <- function (x, y = x,
                                     method = c("binary", "euclidean"))
{
  method <- match.arg(method)
  nx <- nrow(x)
  if (is.null(nx)) {
    x <- matrix(x, 1)
    nx <- 1L
  }
  nmx <- rownames(x)
  cx <- ncol(x)
  ny <- nrow(y)
  if (is.null(ny)) {
    y <- matrix(y, 1)
    ny <- 1L
  }
  nmy <- rownames(y)
  cy <- ncol(y)
  if (cx != cy) stop("Fingerprint lengths do not match.")
  out <- matrix(0., nx, ny, dimnames = list(nmx, nmy))
  if (method == "binary") {
    x <- as.logical(t(x))
    y <- as.logical(t(y))
    f90 <- .Fortran("tanimoto_distance", out, x, y, nx, ny, cx)
    out <- sqrt(f90[[1]])
  } else if (method == "euclidean") {
    x <- as.numeric(t(x))
    y <- as.numeric(t(y))
    f90 <- .Fortran("euclidean_distance", out, x, y, nx, ny, cx)
    out <- f90[[1]]
  }
  out
}

##' Return coordinates of points in Euclidean space with specified distances.
##'
##' Implements the algorithm from Section 14.2.2 from the book
##' Multivariate Analysis by Mardia, Kent, and Bibby.
##' @title Coordinates in Euclidean space
##' @param DistMat Matrix of Euclidean distances between compounds:
##' the output from the function \code{\link{compound_euclidean_dist}}.
##' @param Dim The required dimension of the Euclidean space. Must be
##' an integer. If set to a value lower than the dimension of
##' \code{DistMat}-1, then the distances will be approximate.
##' @return A matrix with as many rows as \code{DistMat} and as many
##' columns as \code{Dim}. Each row gives the coordinates of a point
##' in a Euclidean space.
##' @examples
##' \dontrun{
##' c <- expand.grid(rep(list(0:1),3))
##' d <- compound_euclidean_dist(c)
##' x <- compound_euclidean_points(d)
##' dist(x)
##' }
##' @export 
compound_euclidean_points <- function (DistMat, Dim = nrow(DistMat)-1L)
{
  DistMat <- as.matrix(DistMat)
  k <- nrow(DistMat)
  Dim <- as.integer(Dim)
  if (Dim <= 0) stop ("Need positive dimension.")
  if (Dim > k-1L) warning ("Redundant dimensions.")
  if (Dim < k-1L) warning ("Lower dimension. Distances are approximate.")
  d <- min(Dim, k-1L)
  A <- -.5*DistMat*DistMat
  Ar <- rowMeans(A)
  Ac <- colMeans(A)
  Am <- mean(Ar)
  B <- A - Ar - rep(Ac, each = k) + Am
  evv <- eigen(B, symmetric = TRUE)
  lambda <- evv$values[1:d]
  lambda[lambda < .Machine$double.eps] <- 0
  X <- matrix(0, k, Dim)
  X[, 1:d] <- evv$vectors[, 1:d]
  X[, 1:d] <- X[, 1:d]*rep(sqrt(lambda), each = k)
  rownames(X) <- rownames(DistMat)
  X
}


==> anc/Package/compounds/R/fit_ordinal_compound.R <==
##' Fit ordinal model for compounds
##'
##' Approximate the model negative log-likelihood using Laplace
##' approximation and minimise it.
##' @title Fit ordinal model for compounds
##' @param formula A formula of the form \code{response ~ terms}. The
##'   \code{response} must be a factor variable. The order of the
##'   levels determines the order of the categories. The \code{terms}
##'   denotes the fixed effects of the model. If the response contains
##'   NA, those values won't be used for fitting, but will be
##'   predicted.
##' @param compounds A formula of the form \code{~ random}. This
##'   determines the design matrix for the Gaussian process. The
##'   \code{random} must be a factor with levels corresponding to the
##'   different compounds.
##' @param fingerprints A matrix with as many rows as compounds
##'   containing the fingerprint indicators. The \code{compounds}
##'   argument determines the order of the compounds and that should
##'   be the order of the fingerprints.
##' @param data A data frame containing the variables present in
##'   \code{formula} and \code{compounds}.
##' @param weights A vector of weights to assign to each observation
##'   in the data.
##' @param subset A vector of indices for the observations that will
##'   be used to fit the data.
##' @param offset An offset variable added to the linear predictor.
##' @param flink The link function.
##' @param linkpar A parameter for the link function.
##' @param fcor The correlation function.
##' @param corpar A parameter for the correlation function.
##' @param startingvals A list with elements \code{alpha},
##'   \code{beta}, \code{ssq}, \code{phi}, \code{u} corresponding to
##'   the starting values for the parameters and GP.
##' @param n_int_pnts Number of integeration points for numerical
##'   integration when calculating the prediction probabilities. The
##'   total number of points is \code{n_int_pnts*2 + 1}.
##' @param returnData logical. Whether to return the data used to fit
##'   the model.
##' @param dist_method How to calculate the distance between
##' fingerprints. Value \code{"binary"} means to use the square root of
##' the Tanimoto distance, which is used when \code{fingerprints} is
##' binary. 
##' @param nlm_fscale,nlm_typsize,nlm_gradtol,nlm_steptol Arguments
##'   for nlm.
##' @param maxit Integer. The number of iterations for the optimisation of
##' the approximate negative log-likelihood.
##' @return A list with the elements
##' \itemize{
##' \item \code{optimisation} The output of \code{nlm}, and the
##'   optimisation time.
##' \item \code{parameters} A list with parameter estimates and hessian.
##' \item \code{negloglink} The value of the negative log-likelihood
##'   at the optimum.
##' \item \code{GP} A list containing the estimate of the GP,
##'   gradient, hessian, and inverse hessian.
##' \item \code{prediction} A matrix of probabilities. Each column
##'   corresponds to an observation in \code{data}.
##' }
##' @useDynLib compounds hermite_rule
##' @export
##' @importFrom stats dist model.matrix model.offset model.response
##' model.weights nlm update
##' @importFrom nlme fdHess
fit_ordinal_compound <- function (formula, compounds, fingerprints,
                                  data, weights, subset, offset,
                                  flink = c("logit", "probit", "Gosset", "Wallace", "boxcox", "boxcoxmod", "GEV", "GEVmod", "GEVmodNS", "gennorm"),
                                  linkpar = 0,
                                  fcor = c("matern", "tanimoto", "powerexponential", "exponential", "gaussian", "independent"),
                                  corpar = 0,
                                  startingvals = list(),
                                  n_int_pnts = 10L,
                                  nlm_fscale = 1, 
                                  nlm_typsize = 1,
                                  nlm_gradtol = 1e-6,
                                  nlm_steptol = 1e-6,
                                  returnData = TRUE,
                                  dist_method = c("binary", "euclidean"),
                                  maxit = 100L
                                  )
{
  cl <- match.call()
  dist_method <- match.arg(dist_method)
  flink <- match.arg(flink)
  ilink <- match(flink, eval(formals()$flink))
  fcor <- match.arg(fcor)
  icor <- match(fcor, eval(formals()$fcor))
  nophi <- fcor %in% c("tanimoto", "independent")

  n_int_pnts <- as.integer(n_int_pnts + n_int_pnts + 1L)
  if (n_int_pnts <= 0) stop ("Need positive n_int_points.")

  maxit <- as.integer(maxit)
  if (maxit <= 0L) {
    stop ("Number of iterations for the optimisation must be positive.")
  }

  ## Design matrix and data
  if (missing(data)) data <- environment(formula)
  if (length(formula) != 3) stop ("The formula input is incomplete.")
  formula <- stats::update(formula,  ~ . +1) # Ensure intercept
  mfc <- match.call(expand.dots = FALSE)
  m <- match(c("formula", "data", "subset", "weights", "offset"),
             names(mfc), 0L)
  mfc <- mfc[c(1L, m)]
  mfc$formula <- formula
  mfc$drop.unused.levels <- TRUE
  mfc$na.action <- "na.pass"
  mfc[[1L]] <- quote(stats::model.frame)
  mf <- eval(mfc, parent.frame())
  mt <- attr(mf, "terms")
  DesignFixed <- delete.intercept(model.matrix(mt,mf))
  l <- ncol(DesignFixed)
  yy <- model.response(mf)
  if (!is.factor(yy)) {
    stop ("The response must be a factor.")
  }
  n <- length(yy)
  ynm <- levels(yy)
  cm1 <- nlevels(yy) - 1L
  wghts <- model.weights(mf)
  if (!is.null(wghts)) {
    if (length(wghts) != n) {
      stop(gettextf("Number of weights is %d, should equal %d (number of observations)", 
                    length(wghts), n), domain = NA)
    } else {
      wghts <- as.double(wghts)
    }
  } else {
    wghts <- rep(1.0, n)
  }
  oofset <- as.vector(model.offset(mf))
  if (!is.null(oofset)) {
    if (length(oofset) != n) {
      stop(gettextf("Number of offsets is %d, should equal %d (number of observations)", 
                    length(oofset), n), domain = NA)
    } else {
      oofset <- as.double(oofset)
    }
  } else {
    oofset <- double(n)
  }

  ## Design matrix for compound
  compounds <- stats::update(compounds, NULL ~ . -1) # No response or intercept
  mfatc <- mfc
  mfatc$weights <- mfatc$offset <- NULL
  mfatc$formula <- compounds
  mfatc$drop.unused.levels <- FALSE
  mfat <- eval(mfatc, parent.frame())
  mt <- attr(mfat, "terms")
  mfat <- set_contrasts(mt, mfat)
  DesignGP <- model.matrix(mt, mfat)

  ## Use only finite values in the response
  is_y_finite <- is.finite(yy)
  n_finite <- sum(is_y_finite)
  y <- as.integer(yy) - 1L

  ## Compounds distance
  ## DistMat <- sqrt(as.matrix(dist(fingerprints, method = "binary")))
  DistMat <- compounds::compound_euclidean_dist(fingerprints,
                                                method = dist_method)

  ## Starting values
  m <- nrow(fingerprints)
  if (m != ncol(DesignGP)) {
    stop ("Mismatch between the number of compounds in the fingerprint matrix and the number of compounds implied by the compounds formula.")
  }
  if (is.null(startingvals[["u"]])) {
    startingvals[["u"]] <- ustart <- rep(0, m)
  } else {
    ustart <- as.double(startingvals[["u"]])
    if (length(ustart) != m) {
      stop ("The length of starting values for u is not equal to the number of fingerprints.")
    }
  }
  npar <- cm1+l+1L+(!nophi)
  par <- numeric(cm1 + l + 2L)
  if (is.null(startingvals$alpha)) {
    startingvals$alpha <- alpha <- as.double(seq(-1L, 1L, length = cm1))
  } else {
    alpha <- as.double(startingvals$alpha)
    if (length(alpha) != cm1) stop("Wrong length of parameter alpha.")
  }
  par[1L] <- alpha[1L]
  if (cm1 > 1L) par[2L:cm1] <- log(alpha[-1L] - alpha[-cm1])
  if (is.null(startingvals$beta)) {
    startingvals$beta <- beta <- double(l)
  } else {
    beta <- as.double(startingvals$beta)
    if (length(beta) != l) stop("Wrong length of parameter beta.")
  }
  if (l > 0L) par[(cm1+1L):(cm1+l)] <- beta
  if (is.null(startingvals$ssq)) {
    startingvals$ssq <- ssq <- 1.0
  } else {
    ssq <- as.double(startingvals$ssq)
    if (length(ssq) != 1L) stop("Wrong length of parameter ssq.")
  }
  par[cm1+l+1L] <- log(ssq)
  if (nophi || is.null(startingvals$phi)) {
    startingvals$phi <- phi <- 1
  } else {
    phi <- as.double(startingvals$phi)
    if (length(phi) != 1L) stop("Wrong length of parameter phi.")
  }
  if (!nophi) {
    par[cm1+l+2L] <- log(phi)
  }
  nlm_typsize <- rep(nlm_typsize, length = npar)

  ll <- 0
  ll_dalpha <- rep(0, cm1)
  ll_dbeta <- rep(0, l)
  ll_dssq <- ll_dphi <- 0
  u_grad <- rep(0, m)
  u_hess <- u_hessinv <- matrix(0, m, m)
  negll <- grnorm <- numeric(maxit)
  op_time <- system.time({
    f90 <- .Fortran("fit_model_compounds", ll, ll_dalpha, ll_dbeta,
                    ll_dssq, ll_dphi, phi, DistMat, y[is_y_finite],
                    alpha, DesignFixed[is_y_finite, ], beta,
                    DesignGP[is_y_finite, ], ssq, oofset[is_y_finite],
                    ustart, u_grad, u_hess, u_hessinv, cm1, l, m, n_finite,
                    linkpar, ilink, corpar, icor, maxit, negll, grnorm)
  })
  alpha <- if (all(is.finite(f90[[9]]))) f90[[9]] else alpha
  beta <- if (all(is.finite(f90[[11]]))) f90[[11]] else beta
  ssq <- if (all(is.finite(f90[[13]]))) f90[[13]] else ssq
  phi <- if (all(is.finite(f90[[6]]))) f90[[6]] else phi
  par[1L] <- alpha[1L]
  if (cm1 > 1L) par[2L:cm1] <- pmax(-15, log(alpha[-1L] - alpha[-cm1]))
  if (l > 0L) par[(cm1+1L):(cm1+l)] <- beta
  par[cm1+l+1L] <- max(-15, log(ssq))
  if (!nophi) {
    par[cm1+l+2L] <- max(-15, log(phi))
  }
  niter <- min(f90[[27]], maxit)
  negll <- f90[[28]]
  grnorm <- f90[[29]]

  op <- nlm(nll_compound, par[1:npar],
            DamageCat = yy[is_y_finite],
            DesignFixed = DesignFixed[is_y_finite, ],
            DesignGP = DesignGP[is_y_finite, ],
            distmat = DistMat, ustart = ustart,
            flink = flink, linkpar = linkpar,
            fcor = fcor, corpar = corpar, offset = oofset[is_y_finite],
            nophi = nophi, 
            hessian = TRUE, check.analyticals = FALSE,
            fscale = nlm_fscale, typsize = nlm_typsize,
            gradtol = nlm_gradtol, steptol = nlm_steptol)

  Hessian <- nlme::fdHess(op$estimate, nll_compound,
                          DamageCat = yy[is_y_finite],
                          DesignFixed = DesignFixed[is_y_finite, ],
                          DesignGP = DesignGP[is_y_finite, ],
                          distmat = DistMat, ustart = ustart,
                          flink = flink, linkpar = linkpar,
                          fcor = fcor, corpar = corpar,
                          offset = oofset[is_y_finite],
                          nophi = nophi)

  phi0 <- !nophi && (all(Hessian$Hessian[, npar] == 0))
  
  out <- list()               # Output
  out$optimisation <- op
  out$optimisation$time <- op_time
  out$optimisation$fdHessian <- Hessian
  out$optimisation$niter <- niter
  out$optimisation$negll <- negll
  out$optimisation$grnorm <- grnorm
  
  out$parameters <- list()
  par[1:npar] <- op$estimate
  alpha <- par[1:cm1]
  if (cm1 > 1L) {
    alpha[2:cm1] <- exp(alpha[2:cm1])
    expth <- c(1, alpha[2:cm1])
    alpha <- cumsum(alpha)
  }
  names(alpha) <- paste0(ynm[1L:cm1], "|", ynm[2L:(cm1+1L)])
  out$parameters$alpha <- alpha
  if (l > 0L) {
    beta <- par[(cm1+1L):(cm1+l)]
  } else {
    beta <- numeric(0L)
  }
  names(beta) <- colnames(DesignFixed)
  out$parameters$beta <- beta
  ssq <- exp(par[cm1+l+1])
  out$parameters$ssq <- ssq
  if (nophi) {
    phi <- NA
  } else {
    phi <- exp(par[cm1+l+2])
  }
  out$parameters$phi <- phi

  out$stderr <- list()
  Hinv <- solvePD(Hessian$Hessian)
  alpha_c <- Hinv[1L:cm1, 1L:cm1]
  alpha_v <- rep(NA, cm1)
  alpha_v[1] <- Hinv[1, 1]
  if (cm1 > 1L) {
    for (j in 2L:cm1) {
      for (i in 2L:cm1) {
        alpha_c[i, j] <- alpha_c[i-1L, j] + expth[i]*Hinv[i, j]
      }
      alpha_v[j] <- alpha_v[j-1L] + expth[j]*expth[j]*Hinv[j, j] +
        2*expth[j]*alpha_c[j-1L, j]
    }
  }
  alpha_s <- sqrt(alpha_v)
  names(alpha_s) <- paste0(ynm[1L:cm1], "|", ynm[2L:(cm1+1L)])
  out$stderr$alpha <- alpha_s
  if (l > 0L) {
    beta_s <- sqrt(Hinv[seq(cm1*(npar+1) + 1, cm1*(npar+1) + (npar+1)*(l - 1) + 1, npar + 1)])
  } else {
    beta_s <- numeric(0L)
  }
  names(beta_s) <- colnames(DesignFixed)
  out$stderr$beta <- beta_s
  out$stderr$ssq <- sqrt(Hinv[cm1+l+1L, cm1+l+1L])*ssq
  if(nophi || phi0) {
    phi_s <- NA
  } else {
    phi_s <- sqrt(Hinv[cm1+l+2L, cm1+l+2L])*phi
  }
  out$stderr$phi <- phi_s

  par_vcov <- matrix(0, cm1+l+2, cm1+l+2)
  par_vcov[1:npar, 1:npar] <- Hinv*tcrossprod(c(expth, rep(1, l), ssq, if(!nophi) phi))
  Jmat <- diag(1, cm1+l+2L, cm1+l+2L)
  Jmat[lower.tri(Jmat) & row(Jmat) <= cm1] <- 1
  par_vcov <- (Jmat) %*% par_vcov %*% t(Jmat)
  colnames(par_vcov) <- rownames(par_vcov) <-
    c(paste0("alpha_", 1:cm1), if (l > 0L) paste0("beta_", 1L:l), "ssq", "phi")
  out$stderr$vcov <- par_vcov

 
  nll <- nll_compound (par[1:npar], yy[is_y_finite],
                       DesignFixed[is_y_finite, ],
                       DesignGP[is_y_finite, ], DistMat,
                       ustart, flink, linkpar, fcor, corpar,
                       oofset[is_y_finite], nophi)
  out$negloglik <- op$minimum

  out$GP <- list()
  uhat <- attr(nll, "uhat")
  out$GP$u <- uhat
  out$GP$gradient <- attr(nll, "u_grad")
  out$GP$hessian <- attr(nll, "u_hess")
  uVar <- attr(nll, "u_hessinv")
  out$GP$hessian_inv <- uVar

  du_dalpha <- matrix(0, m, cm1)
  du_dbeta <- matrix(0, m, l)
  du_dssq <- numeric(m)
  du_dphi <- numeric(m)
  f90a <- .Fortran("calc_uhat_deriv", du_dalpha, du_dbeta, du_dssq, du_dphi,
                   y[is_y_finite],
                   alpha, DesignFixed[is_y_finite, ], beta,
                   DesignGP[is_y_finite, ], oofset[is_y_finite],
                   uhat, DistMat, cm1, l, m, n_finite,
                   linkpar, ilink, ssq, if (nophi) 0 else phi, corpar, icor)
  out$GP$du_dpars <- do.call("cbind", f90a[1:4])
  out$GP$Varu_corrected <- uVar + out$GP$du_dpars %*% par_vcov %*%
    t(out$GP$du_dpars)

  ## Prediction
  ww <- tt <- double(n_int_pnts)
  f90b <- .Fortran("hermite_rule", n_int_pnts, tt, ww)
  ww <- f90b[[3]]/sqrt(2*pi)
  tt <- f90b[[2]]
  uu <- uhat + sqrt(diag(uVar)) %o% tt
  etaa <- c(oofset) + DesignGP %*% uu
  if (l > 0L) {
    etaa <- etaa + c(DesignFixed %*% beta)
  }
  eta <- outer(alpha, etaa, "+")
  Geta <- linkinv(eta, flink, linkpar)
  int_Geta <- matrix(matrix(Geta, ncol = n_int_pnts) %*% ww, cm1)
  pred_prob <- rbind(int_Geta, 1)
  pred_prob[2:(cm1+1), ] <- pred_prob[2:(cm1+1), ] - pred_prob[1:cm1, ]
  out$prediction <- pred_prob

  out$AICC <- 2*(op$minimum + n*length(op$estimate)/(n-1-length(op$estimate)))

  out$call <- cl

  out$Data <- list()
  if (isTRUE(returnData)) {
    out$Data$Response <- yy
    out$Data$DesignFixed <- DesignFixed
    out$Data$DesignGP <- DesignGP
    out$Data$Fingerprints <- fingerprints
    out$Data$DistMat <- DistMat
    out$Data$offset <- oofset
    out$Data$Finite <- is_y_finite
  } else {
    out$Data$Response <- NULL
    out$Data$DesignFixed <- NULL
    out$Data$DesignGP <- NULL
    out$Data$Fingerprints <- NULL
    out$Data$DistMat <- NULL
    out$Data$offset <- NULL
    out$Data$Finite <- NULL
  }

  out$Model <- list()
  out$Model$formula_fixed <- formula
  out$Model$formula_compounds <- compounds
  out$Model$flink <- flink
  out$Model$ilink <- ilink
  out$Model$linkpar <- linkpar
  out$Model$fcor <- fcor
  out$Model$icor <- icor
  out$Model$corpar <- corpar
  out$Model$nophi <- nophi
  out$Model$dist_method <- dist_method

  out$Fit <- list()
  out$Fit$startingvals <- startingvals
  out$Fit$n_int_pnts <- n_int_pnts
  
  out
}

set_contrasts <- function (formula, data) {
  formula <- stats::update(formula, NULL ~ .)
  for (nm in all.vars(formula)) {
    if (is.factor(data[[nm]])) {
      l <- levels(data[[nm]])
      nl <- length(l)
      c <- diag(1, nl, nl)
      dimnames(c) <- list(l, l)
      attr(data[[nm]], "contrasts") <- c
    }
  }
  data
}


nll_compound <- function (par, DamageCat, DesignFixed, DesignGP,
                          distmat, ustart,
                          flink, linkpar, fcor, corpar, offset, nophi)
{
  DesignFixed <- as.matrix(DesignFixed)
  l <- ncol(DesignFixed)
  cm1 <- nlevels(DamageCat) - 1L
  alpha <- par[1:cm1]
  if (cm1 > 1L) {
    alpha[2L:cm1] <- exp(alpha[2L:cm1])
    alpha <- cumsum(alpha)
  }
  beta <- if(l > 0L) par[(cm1+1L):(cm1+l)]
  ssq <- exp(par[cm1+l+1L])
  phi <- if (nophi) 1 else exp(par[cm1+l+2L])
  if (phi == 0) return(Inf)
  if (any(!is.finite(alpha))) return(Inf)
  alc <- try(aprx_lik_compound (alpha, beta, ssq, phi,
                            DamageCat, DesignFixed, DesignGP, distmat, ustart,
                            flink, linkpar, fcor, corpar, offset)
             )
  if (inherits(alc , "try-error")) return(Inf)
  nll <- -alc$loglik
  ll_grad <- alc$loglik_grad
  dl_dtheta <- ll_grad$alpha
  dl_dtheta[cm1:1] <- cumsum(ll_grad$alpha[cm1:1])
  if (cm1 > 1) {
    dl_dtheta[2:cm1] <- dl_dtheta[2:cm1]*(alpha[2:cm1] - alpha[1:(cm1-1)])
  }
  dl_dbeta <- ll_grad$beta
  dl_dlogssq <- ll_grad$ssq*ssq
  dl_dlogphi <- if (!nophi) ll_grad$phi*phi
  nll_grad <- -c(dl_dtheta, dl_dbeta, dl_dlogssq, dl_dlogphi)
  attr(nll, "gradient") <- nll_grad
  attr(nll, "uhat") <- alc$uhat
  attr(nll, "u_grad") <- alc$u_grad
  attr(nll, "u_hess") <- alc$u_hess
  attr(nll, "u_hessinv") <- alc$u_hessinv
  nll
}

## From package pls, BjArn-Helge Mevik et al.
## delete.intercept: utilitiy function that deletes the intercept column from
## a model matrix, and adjusts the "assign" attribute:
delete.intercept <- function(mm) {
    ## Save the attributes prior to removing the intercept coloumn:
    saveattr <- attributes(mm)
    ## Find the intercept column:
    not_intercept <- saveattr$assign > 0L
    ## Return if there was no intercept column:
    if (all(not_intercept)) return(mm)
    ## Remove the intercept column:
    mm <- mm[,not_intercept, drop=FALSE]
    ## Update the attributes with the new dimensions:
    saveattr$dim <- dim(mm)
    saveattr$dimnames <- dimnames(mm)
    ## Remove the assignment of the intercept from the attributes:
    saveattr$assign <- saveattr$assign[not_intercept]
    ## Restore the (modified) attributes:
    attributes(mm) <- saveattr
    ## Return the model matrix:
    mm
}

### Find the closest positive definite matrix
makePD <- function (x, tol = sqrt(.Machine$double.eps)) {
  eigx <- eigen(x, symmetric = TRUE)
  d <- eigx$values
  u <- eigx$vectors
  d <- pmax(d, tol)
  n <- length(d)
  u %*% diag(d, n, n) %*% t(u)
}

solveEigen <- function (x, tol = sqrt(.Machine$double.eps)) {
  eigx <- eigen(x, symmetric = TRUE)
  d <- eigx$values
  mxd <- max(d)
  d <- d/mxd
  u <- eigx$vectors
  dinv <- ifelse(abs(d) > tol, 1/d, 0)
  n <- length(d)
  u %*% diag(dinv, n, n) %*% t(u) / mxd
}

### Invert a matrix and find the closest positive definite
solvePD <- function (x, tol = sqrt(.Machine$double.eps)) {
  eigx <- eigen(x, symmetric = TRUE)
  d <- eigx$values
  mxd <- max(d)
  d <- d/mxd
  u <- eigx$vectors
  dinv <- ifelse(d > tol, 1/d, 0)
  dinv <- pmax(dinv, tol)
  n <- length(d)
  u %*% diag(dinv, n, n) %*% t(u) / mxd
}


==> anc/Package/compounds/R/linkfcn.R <==
##' Link functions for the binomial family.
##'
##' \code{linkfcn} maps the mean of the response variable \code{mu} to
##' the linear predictor \code{eta}. \code{linkinv} is its inverse.
##'
##' For modified Box-Cox link, if the link parameter is
##' positive, then the link is defined by \deqn{z = \frac{sign(w)
##' (e^{\nu |w|}-1)}{\nu}}{z = sign(w)*expm1(nu*w)/nu} where
##' \eqn{w = \log(\mu)}{w = log(mu)}. 
##'
##' For the GEV binomial family, the link function is defined by
##' \deqn{\mu = 1 - \exp\{-\max(0, 1 + \nu z)^{\frac{1}{\nu}}\}}{mu =
##' 1 - exp[-max(0, 1 + nu z)^(1/nu)]} for any real \eqn{\nu}{nu}. At
##' \eqn{\nu = 0}{nu = 0} it reduces to the complementary log-log
##' link.
##'
##' The Wallace binomial family is a fast approximation to the Gosset
##' family. It is defined as \deqn{\mu =
##' \Phi(\mbox{sign}(z) c(\nu) \sqrt{\nu \log(1 + z^2/\nu)})}{mu =
##' Phi(sign(z) c(nu) sqrt{nu log(1 + z^2/nu)})}
##' where \eqn{c(\nu) = (8\nu+1)/(8\nu+3)}{c(nu) = (8*nu+1)/(8*nu+3)}
##'
##' @title Calculate the link function for binomial families
##' @param mu Numeric. The mean (probability) of the response variable.
##' @param eta Numeric. The linear predictor.
##' @param flink The link function.
##' @param linkpar The link function parameter. A scalar.
##' @return A numeric array of the same dimension as the function's
##' first argument.
##' @examples \dontrun{
##' mu <- seq(0.1, 0.9, 0.1)
##' linkfcn(mu, "Gosset", 7 )  # Gosset(7) link function
##' linkfcn(mu,"logit")        # logit link function
##' qlogis(mu)                 # logit link function
##' curve(linkinv(x/1.55, "Gosset", 7), -5, 5) # Gosset(7) ~ logit
##' curve(linkinv(x, "logit"), add = TRUE, col = 2)
##' }
##' @family linkfcn
##' @name linkfcn
##' @rdname linkfcn
##' @useDynLib compounds flinkfcn
##' @references Evangelou, E., & Roy, V. (2019). Estimation and prediction for
##'   spatial generalized linear mixed models with parametric links
##'   via reparameterized importance sampling. Spatial Statistics, 29,
##'   289-315.
##' @export
linkfcn <- function (mu, flink = c("logit", "probit", "Gosset", "Wallace", "boxcox", "boxcoxmod", "GEV", "GEVmod", "GEVmodNS", "gennorm"),
                     linkpar = 0) {
  flink <- match.arg(flink)
  ilink <- match(flink, eval(formals()$flink))
  if (flink %in% c("Gosset", "Wallace", "boxcox", "boxcoxmod", "GEV", "GEVmod", "GEVmodNS", "gennorm")) {
    linkpar <- as.double(linkpar)
    if (length(linkpar) != 1) {
      stop ("The linkpar argument must be scalar.")
    }
  } else {
    linkpar <- 0.0
  }
  x <- y <- as.double(mu)
  ii <- is.finite(x)
  n <- as.integer(sum(ii))
  mu[ii] <- .Fortran("flinkfcn", x[ii], n, y[ii], linkpar, ilink)[[1]]
  mu
}

##' @family linkfcn
##' @rdname linkfcn
##' @useDynLib compounds flinkinv
##' @export
linkinv <- function (eta, flink = c("logit", "probit", "Gosset", "Wallace", "boxcox", "boxcoxmod", "GEV", "GEVmod", "GEVmodNS", "gennorm"),
                     linkpar = 0) {
  flink <- match.arg(flink)
  ilink <- match(flink, eval(formals()$flink))
  if (flink %in% c("Gosset", "Wallace", "boxcox", "boxcoxmod", "GEV", "GEVmod", "GEVmodNS", "gennorm")) {
    linkpar <- as.double(linkpar)
    if (length(linkpar) != 1) {
      stop ("The linkpar argument must be scalar.")
    }
  } else {
    linkpar <- 0.0
  }
  x <- y <- as.double(eta)
  ii <- is.finite(x)
  n <- as.integer(sum(ii))
  eta[ii] <- .Fortran("flinkinv", x[ii], n, y[ii], linkpar, ilink)[[1]]
  eta
}


==> anc/Package/compounds/R/predict.R <==
##' Predict damage probability for new experiments.
##'
##' Let \eqn{u} and \eqn{v} be the GP corresponding to the old and new
##' data respectively. We first compute
##' \deqn{E[v|y] = E[E[v|u]|y] = C \Sigma^{-1} \hat{u}}
##' \deqn{V[v|y] = \Sigma_* C \Sigma^{-1} C^T + C \Sigma^{-1}
##' \hat{H}^{-1} \Sigma^{-1}C^T}
##' where \eqn{\hat{u}} and \eqn{\hat{H}} are the maximiser and
##' Hessian matrix respectively from the Laplace approximation.
##' The damage probabilities are computed using numerical integration.
##' @title Prediction of damages
##' @param model Output of the function
##'   \code{\link{fit_ordinal_compound}}.
##' @param newData Data frame containing the new data, including the
##'   compound ids as a factor.
##' @param newFingerprints Optional. A fingerprint matrix with the
##'   same number of rows as the levels of compound ids from
##'   \code{newData}. The order of the rows in this matrix should
##'   match the order of the levels of compound ids. Can be omitted if
##'   the same as the fingerprint matrix used to fit the model.
##' @param onlyGP Only compute the predicted mean and variance of the
##' Gaussian process. Do not compute the probabilities for each class.
##' @return A list with the followin elements.
##' \item{Prediction}{If \code{onlyGP} is \code{FALSE}, a matrix with
##' each row corresponding to the 
##' predicted probability for each row in \code{newData}, otherwise,
##' \code{NULL}.} 
##' \item{GP}{A list with the elements \code{mean} and \code{sd}
##' containg the conditional mean and sd for the Gaussian process.}
##' @useDynLib compounds hermite_rule
##' @export 
##' @importFrom stats model.matrix model.offset formula model.frame update.formula contrasts
predict_compound <- function (model, newData, newFingerprints,
                              onlyGP = FALSE)
{
  cl <- match.call()

  ## fit call
  fitcl <- model$call
  
  ## Design matrices
  formula_fixed <- update(model$Model$formula_fixed, NULL ~ .)
  mf <- model.frame(formula_fixed, newData)
  DesignFixedNew <- delete.intercept(model.matrix(attr(mf, "terms"), mf))
  offsetNew <- model.offset(mf)
  if (is.null(offsetNew)) offsetNew <- 0
  compounds <- model$Model$formula_compounds
  mfc <- model.frame(compounds, newData)
  mfct <- attr(mfc, "terms")
  mfc <- set_contrasts(mfct, mfc)
  DesignGPNew <- model.matrix(mfct, mfc)

  ## Correlation matrices
  dist_method <- model$Model$dist_method
  if (is.null(model$Data$Fingerprints)) {
    fingerprints <- eval(fitcl$fingerprints, parent.frame())
  } else {
    fingerprints <- model$Data$Fingerprints
  }
  if (is.null(model$Data$DistMat)) {
    DistMat <- compounds::compound_euclidean_dist(fingerprints,
                                                  method = dist_method)
  } else {
    DistMat <- model$Data$DistMat
  }
  CMatOld <- compounds::compound_cor(DistMat, model$parameters$phi,
                                     model$Model$fcor, model$Model$corpar)
  if (missing(newFingerprints)) {
    newFingerprints <- fingerprints
    CMatNew <- CMatOld
    CC <- diag(1, nrow(CMatNew), nrow(CMatNew))
  } else {
    CMatOldInv <- cholinv(CMatOld)
    DistMatNew <- compounds::compound_euclidean_dist(
                               newFingerprints, fingerprints, dist_method)
    CMatNew <- compounds::compound_cor(DistMatNew, model$parameters$phi,
                                       model$Model$fcor, model$Model$corpar)
    CC <- CMatNew %*% CMatOldInv
  }
  Hinv <- model$GP$hessian_inv
  
  ## GP mean and sd
  GPNew_mean <- c(CC %*% model$GP$u)
  GPNew_sd <- sqrt(model$parameters$ssq)*
    sqrt(c(1-rowSums(CC*CMatNew)+rowSums((CC %*% Hinv)*CC)))

  ## Prediction
  onlyGP <- as.logical(onlyGP)
  if (isTRUE(onlyGP)) {
    pred_prob <- NULL
  } else {
    n_int_pnts <- model$Fit$n_int_pnts
    ww <- tt <- double(n_int_pnts)
    f90b <- .Fortran("hermite_rule", n_int_pnts, tt, ww)
    ww <- f90b[[3]]/sqrt(2*pi)
    tt <- f90b[[2]]
    uu <- GPNew_mean + GPNew_sd %o% tt
    etaa_new <- c(offsetNew) + c(DesignGPNew %*% uu)
    if (ncol(DesignFixedNew) > 0L) {
      etaa_new <- etaa_new + c(DesignFixedNew %*% model$parameters$beta)
    }
    cm1 <- length(model$parameters$alpha)
    eta_new <- outer(model$parameters$alpha, etaa_new, "+")
    Geta <- linkinv(eta_new, model$Model$flink, model$Model$linkpar)
    int_Geta <- matrix(matrix(Geta, ncol = n_int_pnts) %*% ww, cm1)
    pred_prob <- rbind(int_Geta, 1)
    pred_prob[2:(cm1+1), ] <- pred_prob[2:(cm1+1), ] - pred_prob[1:cm1, ]
  }

  ## Output
  out <- list()
  out$Prediction <- pred_prob
  out$GP <- list(mean = GPNew_mean, sd = GPNew_sd)
  out$call <- cl
  out
}

cholinv <- function(A) {
## invert a +ve definite matrix via pivoted Cholesky with diagonal
## pre-conditioning. 
  d <- tcrossprod(sqrt(diag(A)))
  R <- chol(A/d,pivot=TRUE)
  ipiv <- piv <- attr(R,"pivot")
  ipiv[piv] <- seq_len(ncol(A))
  chol2inv(R)[ipiv,ipiv]/d
}

##' Evaluates a model based on a scoring rule.
##'
##' @title Score predictions
##' @param Observed A vector of observed classes.
##' @param Predicted A matrix of predictive distributions, such as the
##'   output of \code{predict_compound()$Prediction}.
##' @param score The scoring rule to use. Smaller values are better.
##' @param weights An optional numerical vector of weights the same
##' length as \code{Observed}. 
##' @return A single number corresponging to the average score over
##' the observations.
##' @export
##' @importFrom stats weighted.mean
score_model_compound <- function (Observed, Predicted,
                                  score = c("log", "Brier", "spherical"),
                                  weights)
{
  score <- match.arg(score)
  if (!is.factor(Observed)) stop ("Observed must be a factor.")
  l <- nlevels(Observed)
  n <- length(Observed)
  Predicted <- as.matrix(Predicted)
  if (nrow(Predicted) != l)
    stop ("nrow(Predicted) not= nlevels(Observed).")
  if (ncol(Predicted) != n)
    stop ("ncol(Predicted) not= length(Observed).")
  if (max(abs(colSums(Predicted) - 1)) > sqrt(.Machine$double.eps))
    stop ("Some colSums(Predicted) not= 1.")
  y <- as.integer(Observed)
  py <- Predicted[cbind(y, 1:n)]
  if (missing(weights)) {
    avg <- function(x) mean(x)
  } else {
    avg <- function(x) weighted.mean(x, weights)
  }
  out <- switch(score,
                "log" = -avg(log(py)), 
                "Brier" = 1-avg(py+py - colSums(Predicted*Predicted)),
                "spherical" = 1-avg(py/sqrt(colSums(Predicted*Predicted))))
  out
}

##' Computes multiple loss functions.
##'
##' @title Evaluate predictions
##' @param Observed A vector of observed classes.
##' @param Predicted A matrix of predictive distributions, such as the
##'   output of \code{predict_compound()$Prediction}.
##' @return A vector with the names \code{"log"}, \code{"Brier"},
##' \code{"spherical"}, and \code{"class_error"}.
##' @export 
loss_model_compound <- function (Observed, Predicted)
{
  if (!is.factor(Observed)) stop ("Observed must be a factor.")
  l <- nlevels(Observed)
  n <- length(Observed)
  Predicted <- as.matrix(Predicted)
  if (nrow(Predicted) != l)
    stop ("nrow(Predicted) not= nlevels(Observed).")
  if (ncol(Predicted) != n)
    stop ("ncol(Predicted) not= length(Observed).")
  if (max(abs(colSums(Predicted) - 1)) > sqrt(.Machine$double.eps))
    stop ("Some colSums(Predicted) not= 1.")
  y <- as.integer(Observed)
  py <- Predicted[cbind(y, 1:n)]
  out <- c("log" = -mean(log(py)), 
           "Brier" = 1-mean(py+py - colSums(Predicted*Predicted)),
           "spherical" = 1-mean(py/sqrt(colSums(Predicted*Predicted))),
           "class_error" = 1 - mean(apply(Predicted, 2, which.max) == y))
  out
}


##' Calculates the optimal scoring weights for the logarithmic score.
##'
##' @title Optimal scoring weights
##' @param models A list containing several outputs from \code{\link{fit_ordinal_compound}}.
##' @param ValidationDF A data frame containing the validation data.
##' @param Fingerprints Optional. A fingerprints matrix for the
##' compounds in the validation set. This can be provided if different
##' from the fingerprints used to fit the data.
##' @return A vector of weights
##' @export
##' @importFrom stats model.frame optim model.response
weight_models_compound <- function (models, ValidationDF, Fingerprints)
{
  nmodels <- length(models)
  if (nmodels == 1L) return (1)
  if (nmodels == 0L) stop ("models are empty.")

  ## Extract model information
  model1 <- models[[1]]
  y <- as.integer(model.response(model.frame(model1$Model$formula_fixed, ValidationDF)))
  if (missing(Fingerprints)) {
    pred_list <- lapply(models, predict_compound, newData = ValidationDF)
  } else {
    pred_list <- lapply(models, predict_compound, newData = ValidationDF,
                        newFingerprints = Fingerprints)
  }
  prob_list <- lapply(pred_list, "[[", "Prediction")
  ichoose <- cbind(y, seq_along(y))
  py_list <- sapply(prob_list, "[", ichoose) # n by nmodels

  fn_log <- function(w) {
    sw <- sum(w)
    w <- w/sw
    py <- c(py_list %*% w)
    -mean(log(py))
  }

  gr_log <- function(w) {
    sw <- sum(w)
    w <- w/sw
    py <- c(py_list %*% w)
    -colMeans(1/py*(py_list/sw - py/sw))
  }

  w <- rep(1, nmodels)
  fnscale <- abs(fn_log(w))
  op <- optim(w, fn_log, gr_log, method = "L-BFGS-B", lower = rep(0, nmodels),
              control = list(fnscale = fnscale))
  w <- op$par
  w/sum(w)
}

##' Search the chemical space to find optimal compounds.
##'
##' Uses a genetic algorithm to search over the chemical space to find
##' the compound that corresponds to the highest probability for the
##' highest class or the lowest class as specified by the argument
##' \code{highprob}. 
##' @title Genetic algorithm for compound search
##' @param model Output of the function
##'   \code{\link{fit_ordinal_compound}}.
##' @param newData A named list or data frame containing the new
##' experimental conditions. 
##' @param Pop Either a logical matrix, or a positive integer. In the
##' case of logical matrix, this corresponds to the starting
##' population with each row being a member of the population and the
##' number of rows is the size of the population. In the case of a
##' positive integer, this corresponds to the size of the population.
##' The population is then chosen among the fingerprints used to fit
##' the model.
##' @param nIter A positive integer corresponding to the number of
##' generations. 
##' @param features Either a logical vector or a vector of positive
##' integers. This indicates which features in the fingerprint vector
##' are allowed to change.
##' @param highprob Is the objective to find the compound with the
##' highest probability (TRUE) or the lowest probability (FALSE)?
##' @param what What is the optimisation target.
##' @param a,b Parameters for selection. The probability that a
##' compound is selected is proportional to a+b*r, where r denotes
##' its rank.
##' @param pCross Probability for crossover.
##' @param pMut Probability for mutation.
##' @return A list with the names \code{best} (for the best compound
##' found), \code{top} (for the top compounds found across all
##' generations), and \code{final} (for the final population). Each
##'   component is a list itself containing the population
##'   (\code{Pop}), fitness (\code{Fit}), and generation (\code{Gen}).
##' @export
##' @importFrom stats runif
optim_compound_ga <- function (model, newData, Pop = 100L, nIter = 100L, 
                               features = rep(TRUE, nBits),
                               highprob = TRUE, what = c("probability", "GP"),
                               a = 2/nPop, b = a/nPop, pCross = 0.8, pMut = 0.1)
{
  nIter <- as.integer(nIter)
  if (nIter < 1L) stop ("Need positive number of iterations.")
  what <- match.arg(what)
  highprob <- as.logical(highprob)
  onlyGP <- what == "GP"
  fitcl <- model$call
  if (is.null(model$Data$Fingerprints)) {
    fingerprints <- eval(fitcl$fingerprints, parent.frame())
  } else {
    fingerprints <- model$Data$Fingerprints
  }
  nBits <- ncol(fingerprints)
  if (!is.logical(features)) {
    ifeatures <- as.integer(features)
    features <- rep(FALSE, nBits)
    features[ifeatures] <- TRUE
  }
  features[features] <- apply(fingerprints[, features, drop = FALSE], 2L,
                              function(f) !all(f) && any(f))
  if (sum(features) == 0L) stop ("None features can change.")
  ffix <- colMeans(fingerprints[, !features, drop = FALSE]) > .5
  newData <- as.list(newData)
  ## Choose initial population
  if (is.matrix(Pop)) {
    nPop <- nrow(Pop)
    if (nPop < 1L) stop ("Need positive population.")
    if (ncol(Pop) != nBits) stop ("Wrong length of Pop columns.")
  } else {
    nPop <- as.integer(Pop)
    if (nPop < 1L) stop ("Need positive population.")
    if (highprob) {
      isel <- ga_selection(nPop, -model$GP$u, a, b)
    } else {
      isel <- ga_selection(nPop, model$GP$u, a, b)
    }
    Pop <- fingerprints[isel, , drop = FALSE]
  }
  Pop[, !features] <- rep(ffix, each = nPop)
  Fit <- ga_fitness(Pop, model, newData, highprob, what)
  topPop <- Pop
  topFit <- Fit
  luniq <- !duplicated(topPop)
  lfull <- all(luniq)
  topFit <- topFit[luniq]
  topPop <- topPop[luniq, ]
  itop <- order(topFit, decreasing = TRUE)
  topFit <- topFit[itop]
  topPop <- topPop[itop, ]
  topGen <- rep_len(0L, length(topFit))
  iBest <- which.max(Fit)
  bPop <- Pop[iBest, ]
  bFit <- Fit[iBest]
  bGen <- 0L
  updtFit <- rep(FALSE, nPop)
  ## Crossover
  for (j in if (nPop > 1L) seq(1L, nPop-1L, 2L)) {
    if (runif(1) < pCross) {
      u <- sample.int(nBits-1L, 1L)
      p1 <- Pop[j, ]
      p2 <- Pop[j+1L, ]
      Pop[j, ] <- c(p1[1L:u], p2[(u+1L):nBits])
      Pop[j+1L, ] <- c(p2[1L:u], p1[(u+1L):nBits])
      updtFit[c(j, j+1L)] <- TRUE
    }
  }
  ## Mutation
  for (j in seq_len(nPop)) {
    if (runif(1) < pMut) {
      u <- sample.int(nBits, 1L)
      Pop[j, u] <- !Pop[j, u]
      updtFit[j] <- TRUE
    }
  }
  ## Recalculate fitness
  Fit[updtFit] <- ga_fitness(Pop[updtFit, , drop = FALSE], model,
                             newData, highprob, what)
  topFitlist <- c(topFit, Fit[updtFit])
  topPoplist <- rbind(topPop, Pop[updtFit, ])
  topGenlist <- c(topGen, rep_len(1L, sum(updtFit)))
  luniq <- !duplicated(topPoplist)
  topFitlist <- topFitlist[luniq]
  topPoplist <- topPoplist[luniq, ]
  topGenlist <- topGenlist[luniq]
  itop <- order(topFitlist, decreasing = TRUE)
  topFit <- topFitlist[itop]
  topPop <- topPoplist[itop, ]
  topGen <- topGenlist[itop]
  lfull <- lfull || sum(luniq) > nPop
  if (lfull) {
    topFit <- topFit[1:nPop]
    topPop <- topPop[1:nPop, ]
    topGen <- topGen[1:nPop]
  }
  iBest <- which.max(Fit)
  if (Fit[iBest] > bFit) {
    bPop <- Pop[iBest, ]
    bFit <- Fit[iBest]
    bGen <- 1L
  }
  ## Iterations
  for (i in seq_len(nIter)[-1L]) {
    updtFit <- rep(FALSE, nPop)
    ## Selection
    isel <- ga_selection(nPop, Fit, a, b)
    Pop <- Pop[isel, , drop = FALSE]
    Fit <- Fit[isel]
    ## Crossover
    for (j in if (nPop > 1L) seq(1L, nPop-1L, 2L)) {
      if (runif(1) < pCross) {
        u <- sample.int(nBits-1L, 1L)
        p1 <- Pop[j, ]
        p2 <- Pop[j+1L, ]
        Pop[j, ] <- c(p1[1L:u], p2[(u+1L):nBits])
        Pop[j+1L, ] <- c(p2[1L:u], p1[(u+1L):nBits])
        updtFit[c(j, j+1L)] <- TRUE
      }
    }
    ## Mutation
    for (j in seq_len(nPop)) {
      if (runif(1) < pMut) {
        u <- sample.int(nBits, 1L)
        Pop[j, u] <- !Pop[j, u]
        updtFit[j] <- TRUE
      }
    }
    ## Recalculate fitness
    Fit[updtFit] <- ga_fitness(Pop[updtFit, , drop = FALSE], model,
                               newData, highprob, what)
    topFitlist <- c(topFit, Fit[updtFit])
    topPoplist <- rbind(topPop, Pop[updtFit, ])
    topGenlist <- c(topGen, rep_len(i, sum(updtFit)))
    luniq <- !duplicated(topPoplist)
    topFitlist <- topFitlist[luniq]
    topPoplist <- topPoplist[luniq, ]
    topGenlist <- topGenlist[luniq]
    itop <- order(topFitlist, decreasing = TRUE)
    topFit <- topFitlist[itop]
    topPop <- topPoplist[itop, ]
    topGen <- topGenlist[itop]
    lfull <- lfull || sum(luniq) > nPop
    if (lfull) {
      topFit <- topFit[1:nPop]
      topPop <- topPop[1:nPop, ]
      topGen <- topGen[1:nPop]
    }
    iBest <- which.max(Fit)
    if (Fit[iBest] > bFit) {
      bPop <- Pop[iBest, ]
      bFit <- Fit[iBest]
      bGen <- i
    }
  }
  list(best = list(Pop = bPop, Fit = bFit, Gen = bGen),
       top = list(Pop = topPop, Fit = topFit, Gen = topGen), 
       final = list(Pop = Pop, Fit = Fit, Gen = nIter))
}

ga_selection <- function (nPop, fitness, a, b) {
  rankf <- rank(fitness, ties.method = "max")
  prob <- a + b*rankf
  sample.int(length(fitness), nPop, TRUE, prob)
}

ga_fitness <- function (Pop, model, newData, highprob, what) {
  onlyGP <- what == "GP"
  compounds <- model$Model$formula_compounds
  nmcompounds <- all.vars(compounds)
  nPop <- nrow(Pop)
  newData[[nmcompounds]] <- factor(seq_len(nPop), levels = seq_len(nPop))
  newData <- data.frame(newData)
  pred <- predict_compound(model, newData, Pop, onlyGP)
  if (onlyGP) {
    out <- pred$GP$mean
    if(highprob) {
      out <- -out
    }
  } else {
    out <- pred$Prediction
    if (highprob) {
      out <- out[nrow(out), ]
    } else {
      out <- out[1L, ]
    }
  }
  out
}


==> anc/Package/compounds/README.md <==
# CompoundsPackage
Fit ordinal Gaussian process regression model on compounds data


==> anc/Package/compounds/man/aprx_lik_compound.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/aprx_lik_compound.R
\name{aprx_lik_compound}
\alias{aprx_lik_compound}
\title{Laplace approximation to the log-likelihood}
\usage{
aprx_lik_compound(
  alpha,
  beta,
  ssq,
  phi,
  DamageCat,
  DesignFixed,
  DesignGP,
  distmat,
  ustart,
  flink = c("logit", "probit", "Gosset", "Wallace", "boxcox", "boxcoxmod", "GEV",
    "GEVmod", "GEVmodNS", "gennorm"),
  linkpar,
  fcor = c("matern", "tanimoto", "powerexponential", "exponential", "gaussian",
    "independent"),
  corpar,
  offset = 0
)
}
\arguments{
\item{alpha}{Vector, value of intercepts.}

\item{beta}{Vector, value of regressor coefficients.}

\item{ssq}{Number, value of variance for GP.}

\item{phi}{Number, value of length-scale for GP.}

\item{DamageCat}{A categorical vector with the damage categories.}

\item{DesignFixed}{A design matrix for the fixed effects.}

\item{DesignGP}{A design matrix for the GP.}

\item{distmat}{A square matrix of dimension levels(c) containing
the pairwise distances between compounds. The order of pairs in
the matrix is the same as levels(c). The elements of distmat are
sqrt(dist(c1,c2,method="binary")).}

\item{ustart}{A starting value for the GP for the Laplace
approximation.}

\item{flink}{A link function.}

\item{linkpar}{A parameter for the link function. The logit and
probit link functions don't need a parameter.}

\item{fcor}{The correlation function.}

\item{corpar}{Additional parameter for the correlation function,
needed only for matern or powerexponential.}

\item{offset}{Offset variable. A constant to add to the linear
predictor.}
}
\value{
A list with the elements
\itemize{
\item \code{loglik} The value of the loglikelihood.
\item \code{loglik_grad} A list with the gradient of the
  loglikelihood at the inputted parameters.
\item \code{uhat} The optimal u.
\item \code{u_grad} The gradient at uhat, should be a vector of
  0s.
\item \code{u_hess} The Hessian at uhat.
\item \code{u_hessinv} The inverse Hessian at uhat.
}
}
\description{
Laplace approximation to the log-likelihood
}


==> anc/Package/compounds/man/compound_cor.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/compound_cor.R
\name{compound_cor}
\alias{compound_cor}
\title{Compound correlation}
\usage{
compound_cor(
  distmat,
  phi,
  fcor = c("matern", "tanimoto", "powerexponential", "exponential", "gaussian",
    "independent"),
  corpar
)
}
\arguments{
\item{distmat}{A numerical object containing
the distances computed using
sqrt(dist(c1,c2,method="binary")), where c1, c2 are fingerprints.}

\item{phi}{Number, value of length-scale for GP.}

\item{fcor}{The correlation function.}

\item{corpar}{Additional parameter for the correlation function,
needed only for matern or powerexponential.}
}
\value{
An object of the same dimension as \code{distmat}
  containing the correlation values.
}
\description{
Compute the correlation between compounds for given distance.
}


==> anc/Package/compounds/man/compound_euclidean_dist.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/compound_cor.R
\name{compound_euclidean_dist}
\alias{compound_euclidean_dist}
\title{Euclidean distance based on Tanimoto similarity}
\usage{
compound_euclidean_dist(x, y = x, method = c("binary", "euclidean"))
}
\arguments{
\item{x, y}{A vector or matrix of fingerprints. Each row is a
fingerprint of a compound.}
}
\value{
A matrix containing the pairwise distances between the
rows of x and the rows of y.
}
\description{
Euclidean distance based on Tanimoto similarity
}
\details{
The distance is given by sqrt(1-t) where t is the Tanimoto similarity.
}


==> anc/Package/compounds/man/compound_euclidean_points.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/compound_cor.R
\name{compound_euclidean_points}
\alias{compound_euclidean_points}
\title{Coordinates in Euclidean space}
\usage{
compound_euclidean_points(DistMat, Dim = nrow(DistMat) - 1L)
}
\arguments{
\item{DistMat}{Matrix of Euclidean distances between compounds:
the output from the function \code{\link{compound_euclidean_dist}}.}

\item{Dim}{The required dimension of the Euclidean space. Must be
an integer. If set to a value lower than the dimension of
\code{DistMat}-1, then the distances will be approximate.}
}
\value{
A matrix with as many rows as \code{DistMat} and as many
columns as \code{Dim}. Each row gives the coordinates of a point
in a Euclidean space.
}
\description{
Return coordinates of points in Euclidean space with specified distances.
}
\details{
Implements the algorithm from Section 14.2.2 from the book
Multivariate Analysis by Mardia, Kent, and Bibby.
}
\examples{
\dontrun{
c <- expand.grid(rep(list(0:1),3))
d <- compound_euclidean_dist(c)
x <- compound_euclidean_points(d)
dist(x)
}
}


==> anc/Package/compounds/man/compound_similarity.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/compound_cor.R
\name{compound_similarity}
\alias{compound_similarity}
\title{Tanimoto similarity}
\usage{
compound_similarity(x, y = x)
}
\arguments{
\item{x, y}{A vector or matrix of fingerprints. Each row is a
fingerprint of a compound.}
}
\value{
A matrix containing the pairwise similarities between the
rows of x and the rows of y.
}
\description{
Tanimoto similarity
}
\details{
The Tanimoto similarity between two binary vectors x and y is given by
\code{sum(x & y)/sum(x | y)}.
}


==> anc/Package/compounds/man/fit_ordinal_compound.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/fit_ordinal_compound.R
\name{fit_ordinal_compound}
\alias{fit_ordinal_compound}
\title{Fit ordinal model for compounds}
\usage{
fit_ordinal_compound(
  formula,
  compounds,
  fingerprints,
  data,
  weights,
  subset,
  offset,
  flink = c("logit", "probit", "Gosset", "Wallace", "boxcox", "boxcoxmod", "GEV",
    "GEVmod", "GEVmodNS", "gennorm"),
  linkpar = 0,
  fcor = c("matern", "tanimoto", "powerexponential", "exponential", "gaussian",
    "independent"),
  corpar = 0,
  startingvals = list(),
  n_int_pnts = 10L,
  nlm_fscale = 1,
  nlm_typsize = 1,
  nlm_gradtol = 1e-06,
  nlm_steptol = 1e-06,
  returnData = TRUE,
  dist_method = c("binary", "euclidean"),
  maxit = 100L
)
}
\arguments{
\item{formula}{A formula of the form \code{response ~ terms}. The
\code{response} must be a factor variable. The order of the
levels determines the order of the categories. The \code{terms}
denotes the fixed effects of the model. If the response contains
NA, those values won't be used for fitting, but will be
predicted.}

\item{compounds}{A formula of the form \code{~ random}. This
determines the design matrix for the Gaussian process. The
\code{random} must be a factor with levels corresponding to the
different compounds.}

\item{fingerprints}{A matrix with as many rows as compounds
containing the fingerprint indicators. The \code{compounds}
argument determines the order of the compounds and that should
be the order of the fingerprints.}

\item{data}{A data frame containing the variables present in
\code{formula} and \code{compounds}.}

\item{weights}{A vector of weights to assign to each observation
in the data.}

\item{subset}{A vector of indices for the observations that will
be used to fit the data.}

\item{offset}{An offset variable added to the linear predictor.}

\item{flink}{The link function.}

\item{linkpar}{A parameter for the link function.}

\item{fcor}{The correlation function.}

\item{corpar}{A parameter for the correlation function.}

\item{startingvals}{A list with elements \code{alpha},
\code{beta}, \code{ssq}, \code{phi}, \code{u} corresponding to
the starting values for the parameters and GP.}

\item{n_int_pnts}{Number of integeration points for numerical
integration when calculating the prediction probabilities. The
total number of points is \code{n_int_pnts*2 + 1}.}

\item{nlm_fscale, nlm_typsize, nlm_gradtol, nlm_steptol}{Arguments
for nlm.}

\item{returnData}{logical. Whether to return the data used to fit
the model.}

\item{dist_method}{How to calculate the distance between
fingerprints. Value \code{"binary"} means to use the square root of
the Tanimoto distance, which is used when \code{fingerprints} is
binary.}

\item{maxit}{Integer. The number of iterations for the optimisation of
the approximate negative log-likelihood.}
}
\value{
A list with the elements
\itemize{
\item \code{optimisation} The output of \code{nlm}, and the
  optimisation time.
\item \code{parameters} A list with parameter estimates and hessian.
\item \code{negloglink} The value of the negative log-likelihood
  at the optimum.
\item \code{GP} A list containing the estimate of the GP,
  gradient, hessian, and inverse hessian.
\item \code{prediction} A matrix of probabilities. Each column
  corresponds to an observation in \code{data}.
}
}
\description{
Fit ordinal model for compounds
}
\details{
Approximate the model negative log-likelihood using Laplace
approximation and minimise it.
}


==> anc/Package/compounds/man/linkfcn.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/linkfcn.R
\name{linkfcn}
\alias{linkfcn}
\alias{linkinv}
\title{Calculate the link function for binomial families}
\usage{
linkfcn(
  mu,
  flink = c("logit", "probit", "Gosset", "Wallace", "boxcox", "boxcoxmod", "GEV",
    "GEVmod", "GEVmodNS", "gennorm"),
  linkpar = 0
)

linkinv(
  eta,
  flink = c("logit", "probit", "Gosset", "Wallace", "boxcox", "boxcoxmod", "GEV",
    "GEVmod", "GEVmodNS", "gennorm"),
  linkpar = 0
)
}
\arguments{
\item{mu}{Numeric. The mean (probability) of the response variable.}

\item{flink}{The link function.}

\item{linkpar}{The link function parameter. A scalar.}

\item{eta}{Numeric. The linear predictor.}
}
\value{
A numeric array of the same dimension as the function's
first argument.
}
\description{
Link functions for the binomial family.
}
\details{
\code{linkfcn} maps the mean of the response variable \code{mu} to
the linear predictor \code{eta}. \code{linkinv} is its inverse.

For modified Box-Cox link, if the link parameter is
positive, then the link is defined by \deqn{z = \frac{sign(w)
(e^{\nu |w|}-1)}{\nu}}{z = sign(w)*expm1(nu*w)/nu} where
\eqn{w = \log(\mu)}{w = log(mu)}. 

For the GEV binomial family, the link function is defined by
\deqn{\mu = 1 - \exp\{-\max(0, 1 + \nu z)^{\frac{1}{\nu}}\}}{mu =
1 - exp[-max(0, 1 + nu z)^(1/nu)]} for any real \eqn{\nu}{nu}. At
\eqn{\nu = 0}{nu = 0} it reduces to the complementary log-log
link.

The Wallace binomial family is a fast approximation to the Gosset
family. It is defined as \deqn{\mu =
\Phi(\mbox{sign}(z) c(\nu) \sqrt{\nu \log(1 + z^2/\nu)})}{mu =
Phi(sign(z) c(nu) sqrt{nu log(1 + z^2/nu)})}
where \eqn{c(\nu) = (8\nu+1)/(8\nu+3)}{c(nu) = (8*nu+1)/(8*nu+3)}
}
\examples{
\dontrun{
mu <- seq(0.1, 0.9, 0.1)
linkfcn(mu, "Gosset", 7 )  # Gosset(7) link function
linkfcn(mu,"logit")        # logit link function
qlogis(mu)                 # logit link function
curve(linkinv(x/1.55, "Gosset", 7), -5, 5) # Gosset(7) ~ logit
curve(linkinv(x, "logit"), add = TRUE, col = 2)
}
}
\references{
Evangelou, E., & Roy, V. (2019). Estimation and prediction for
  spatial generalized linear mixed models with parametric links
  via reparameterized importance sampling. Spatial Statistics, 29,
  289-315.
}
\concept{linkfcn}


==> anc/Package/compounds/man/loss_model_compound.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/predict.R
\name{loss_model_compound}
\alias{loss_model_compound}
\title{Evaluate predictions}
\usage{
loss_model_compound(Observed, Predicted)
}
\arguments{
\item{Observed}{A vector of observed classes.}

\item{Predicted}{A matrix of predictive distributions, such as the
output of \code{predict_compound()$Prediction}.}
}
\value{
A vector with the names \code{"log"}, \code{"Brier"},
\code{"spherical"}, and \code{"class_error"}.
}
\description{
Computes multiple loss functions.
}


==> anc/Package/compounds/man/optim_compound_ga.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/predict.R
\name{optim_compound_ga}
\alias{optim_compound_ga}
\title{Genetic algorithm for compound search}
\usage{
optim_compound_ga(
  model,
  newData,
  Pop = 100L,
  nIter = 100L,
  features = rep(TRUE, nBits),
  highprob = TRUE,
  what = c("probability", "GP"),
  a = 2/nPop,
  b = a/nPop,
  pCross = 0.8,
  pMut = 0.1
)
}
\arguments{
\item{model}{Output of the function
\code{\link{fit_ordinal_compound}}.}

\item{newData}{A named list or data frame containing the new
experimental conditions.}

\item{Pop}{Either a logical matrix, or a positive integer. In the
case of logical matrix, this corresponds to the starting
population with each row being a member of the population and the
number of rows is the size of the population. In the case of a
positive integer, this corresponds to the size of the population.
The population is then chosen among the fingerprints used to fit
the model.}

\item{nIter}{A positive integer corresponding to the number of
generations.}

\item{features}{Either a logical vector or a vector of positive
integers. This indicates which features in the fingerprint vector
are allowed to change.}

\item{highprob}{Is the objective to find the compound with the
highest probability (TRUE) or the lowest probability (FALSE)?}

\item{what}{What is the optimisation target.}

\item{a, b}{Parameters for selection. The probability that a
compound is selected is proportional to a+b*r, where r denotes
its rank.}

\item{pCross}{Probability for crossover.}

\item{pMut}{Probability for mutation.}
}
\value{
A list with the names \code{best} (for the best compound
found), \code{top} (for the top compounds found across all
generations), and \code{final} (for the final population). Each
  component is a list itself containing the population
  (\code{Pop}), fitness (\code{Fit}), and generation (\code{Gen}).
}
\description{
Search the chemical space to find optimal compounds.
}
\details{
Uses a genetic algorithm to search over the chemical space to find
the compound that corresponds to the highest probability for the
highest class or the lowest class as specified by the argument
\code{highprob}.
}


==> anc/Package/compounds/man/predict_compound.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/predict.R
\name{predict_compound}
\alias{predict_compound}
\title{Prediction of damages}
\usage{
predict_compound(model, newData, newFingerprints, onlyGP = FALSE)
}
\arguments{
\item{model}{Output of the function
\code{\link{fit_ordinal_compound}}.}

\item{newData}{Data frame containing the new data, including the
compound ids as a factor.}

\item{newFingerprints}{Optional. A fingerprint matrix with the
same number of rows as the levels of compound ids from
\code{newData}. The order of the rows in this matrix should
match the order of the levels of compound ids. Can be omitted if
the same as the fingerprint matrix used to fit the model.}

\item{onlyGP}{Only compute the predicted mean and variance of the
Gaussian process. Do not compute the probabilities for each class.}
}
\value{
A list with the followin elements.
\item{Prediction}{If \code{onlyGP} is \code{FALSE}, a matrix with
each row corresponding to the 
predicted probability for each row in \code{newData}, otherwise,
\code{NULL}.} 
\item{GP}{A list with the elements \code{mean} and \code{sd}
containg the conditional mean and sd for the Gaussian process.}
}
\description{
Predict damage probability for new experiments.
}
\details{
Let \eqn{u} and \eqn{v} be the GP corresponding to the old and new
data respectively. We first compute
\deqn{E[v|y] = E[E[v|u]|y] = C \Sigma^{-1} \hat{u}}
\deqn{V[v|y] = \Sigma_* C \Sigma^{-1} C^T + C \Sigma^{-1}
\hat{H}^{-1} \Sigma^{-1}C^T}
where \eqn{\hat{u}} and \eqn{\hat{H}} are the maximiser and
Hessian matrix respectively from the Laplace approximation.
The damage probabilities are computed using numerical integration.
}


==> anc/Package/compounds/man/score_model_compound.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/predict.R
\name{score_model_compound}
\alias{score_model_compound}
\title{Score predictions}
\usage{
score_model_compound(
  Observed,
  Predicted,
  score = c("log", "Brier", "spherical"),
  weights
)
}
\arguments{
\item{Observed}{A vector of observed classes.}

\item{Predicted}{A matrix of predictive distributions, such as the
output of \code{predict_compound()$Prediction}.}

\item{score}{The scoring rule to use. Smaller values are better.}

\item{weights}{An optional numerical vector of weights the same
length as \code{Observed}.}
}
\value{
A single number corresponging to the average score over
the observations.
}
\description{
Evaluates a model based on a scoring rule.
}


==> anc/Package/compounds/man/weight_models_compound.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/predict.R
\name{weight_models_compound}
\alias{weight_models_compound}
\title{Optimal scoring weights}
\usage{
weight_models_compound(models, ValidationDF, Fingerprints)
}
\arguments{
\item{models}{A list containing several outputs from \code{\link{fit_ordinal_compound}}.}

\item{ValidationDF}{A data frame containing the validation data.}

\item{Fingerprints}{Optional. A fingerprints matrix for the
compounds in the validation set. This can be provided if different
from the fingerprints used to fit the data.}
}
\value{
A vector of weights
}
\description{
Calculates the optimal scoring weights for the logarithmic score.
}


==> anc/Package/compounds/src/Makevars <==
# -*- Makefile -*-

PKG_LIBS = $(LAPACK_LIBS) $(BLAS_LIBS) $(FLIBS)


CSRC = auxfcns.c
FMODSRC = interfaces.f90 lbfgsbmod.f90 modelfcns_link.f90 linkfcn.f90 \
cor_fcns.f90 covfun.f90
FFSRC = laplaprx.f90 linkcalc.f90 hermite_rule.f90 spatialcor.f90 tanimoto.f90 \
euclidean.f90

# Define the order of compilation
OBJECTS = $(CSRC:.c=.o) $(FMODSRC:.f90=.o) $(FFSRC:.f90=.o)

$(SHLIB): $(OBJECTS)

linkfcn.o: modelfcns_link.o
cor_fcns.o: interfaces.o
covfun.o: cor_fcns.o
laplparx.o: interfaces.o linkfcn.o lbfgsbmod.o covfun.o
modelfcns_link.o: interfaces.o
linkcalc.o: linkfcn.o
spatialcor.o: covfun.o


==> anc/Package/compounds/src/auxfcns.c <==
#include <R.h>
#include <Rmath.h>
// #include <R_ext/RS.h>

int F77_SUB(isfinite)(double *x)
{
  return R_FINITE(*x);
}


void F77_SUB(rngini)(void)
{
  GetRNGstate();
}


void F77_SUB(rngend)(void)
{
  PutRNGstate();
}


// double F77_SUB(matern)(double *d, double *kappa)
// {
//   if (*d > 0.0)
//     return pow(*d,*kappa) * bessel_k(*d,*kappa,1.) *
//       pow(2.0,1.0-(*kappa)) / gammafn(*kappa);
//   else
//     return 1.0;
// }

double F77_SUB(randnorm)(void)
{
  return rnorm(0,1);
}

double F77_SUB(randunif)(void)
{
  return runif(0,1);
}

double F77_SUB(randt)(double *d)
{
  return rt(*d);
}

double F77_SUB(randgamma) (double *shp)
{
  return rgamma(*shp,1.0);
}

double F77_SUB(randchisq) (double *df)
{
  return rchisq(*df);
}

// d-p-q for t
double F77_SUB(logprobt)(double *q, double *d)
{
  return pt((*q),(*d),1,1);
}

double F77_SUB(logborpt)(double *q, double *d)
{
  return pt((*q),(*d),0,1);
}

double F77_SUB(quantt)(double *p, double *d)
{
  if (*d < 1.0) {
    double p2m1 = 2*expm1(*p) + 1.0; // as p is log(p) p2m1 = 2*p - 1
    if (p2m1 > 0.0)
      return sqrt(qf(p2m1,1.0,*d,1,0));
    else if (p2m1 < 0.0)
      return -sqrt(qf(-p2m1,1.0,*d,1,0));
    else
      return 0.0;
  }
  else
    return qt((*p),(*d),1,1); // This is slow for d < 1
}

double F77_SUB(logpdft)(double *x, double *d)
{
  return dt((*x),(*d),1);
}

// d-p-q for normal
double F77_SUB(logprobnorm)(double *q)
{
  return pnorm((*q),0.0,1.0,1,1);
}

double F77_SUB(logborpnorm)(double *q)
{
  return pnorm((*q),0.0,1.0,0,1);
}

double F77_SUB(quantnorm)(double *p)
{
  return qnorm((*p),0.0,1.0,1,1);
}

double F77_SUB(logpdfnorm)(double *x)
{
  return dnorm((*x),0.0,1.0,1);
}


// d-p-q for logistic
double F77_SUB(logproblogis)(double *q)
{
  return plogis((*q),0.0,1.0,1,1);
}

double F77_SUB(logborplogis)(double *q)
{
  return plogis((*q),0.0,1.0,0,1);
}

double F77_SUB(quantlogis)(double *p)
{
  return qlogis((*p),0.0,1.0,1,1);
}

double F77_SUB(logpdflogis)(double *x)
{
  return dlogis((*x),0.0,1.0,1);
}


// d-p-q for gamma
double F77_SUB(logprobgamma)(double *q, double *a)
{
  return pgamma((*q),(*a),1.0,1,1);
}

double F77_SUB(logborpgamma)(double *q, double *a)
{
  return pgamma((*q),(*a),1.0,0,1);
}

double F77_SUB(quantgamma)(double *p, double *a)
{
  return qgamma((*p),(*a),1.0,1,1);
}

double F77_SUB(logpdfgamma)(double *x, double *a)
{
  return dgamma((*x),(*a),1.0,1);
}

// Utility functions
double F77_SUB(flog1p)(double *x)
{
  return log1p((*x));
}

double F77_SUB(fexpm1)(double *x)
{
  return expm1((*x));
}

double F77_SUB(flog1pexp)(double *x)
{
  return -plogis((*x),0.0,1.0,0,1);
}

double F77_SUB(flog1mexp)(double *x)
{
  //return (*x) - qlogis((*x),0.0,1.0,1,1);
  double negln2 = -0.69314718055994530941723212145817656807550013436025525412;
  if ((*x) >= negln2) {
    return log(-expm1(*x));
  } else {
    return log1p(-exp(*x));
  }
}

double F77_SUB(flogexpm1)(double *x)
{
  return qlogis(-(*x),0.0,1.0,0,1);
}

double F77_SUB(fbesselkratio)(double *x, double *ktop, double *kbot)
{
  if (fabs(*ktop) == fabs(*kbot)) return 1.0;
  // The scaling cancels in the ratio.
  return bessel_k(*x,*ktop,2.)/bessel_k(*x,*kbot,2.);
}

double F77_SUB(flogbesselkdk)(double *x, double *kappa)
{
  // Numerical derivative of log(BesselK) w.r.t order for positive order
  double eps = sqrt(DBL_EPSILON);
  // The scaling cancels in the difference.
  if (*kappa < eps)
    return (log(bessel_k(*x,*kappa+eps,2.)) - log(bessel_k(*x,*kappa,2.)))/eps;
  return .5*(log(bessel_k(*x,*kappa+eps,2.)) - log(bessel_k(*x,*kappa-eps,2.)))/eps;
}

double F77_SUB(fbesselk)(double *x, double *nu)
{
  return bessel_k(*x, *nu, 1.);
}

double F77_SUB(fbesselkexp)(double *x, double *nu)
{
  return bessel_k(*x, *nu, 2.);
}

double F77_SUB(fgamma)(double *x)
{
  return gammafn(*x);
}

double F77_SUB(flgamma)(double *x)
{
  return lgammafn(*x);
}

double F77_SUB(fdigamma)(double *x)
{
  return digamma(*x);
}

double F77_SUB(ftrigamma)(double *x)
{
  return trigamma(*x);
}


==> anc/Package/compounds/src/cor_fcns.f90 <==
module cor_fcns
  double precision, parameter :: bigneg = -huge(1d0)
  private matern, logbesselk_dk, logbesselk_hk, bigneg

!!!!!!!!!!!!!!!!!!!!!!!!!! Correlation functions !!!!!!!!!!!!!!!!!!!!!!!!!!
contains

!!! Matern
  elemental double precision function matern (h,k) result (c)
    use interfaces, only: fgamma, fbesselk
    implicit none
    double precision, intent(in) :: h, k
    if (h .eq. 0d0) then
      c = 1d0
    else
      c = 2d0/fgamma(k) * (.5d0*h)**k * fbesselk(h,k)
    end if
  end function matern

  elemental double precision function logbesselk_dk (h,k) result (c)
    ! Numerical derivatives. See
    ! http://www.math.ubc.ca/~jfeng/CHBE553/Example7/Formulae.pdf
    use interfaces, only: fbesselkexp
    implicit none
    double precision, intent(in) :: h, k
    double precision eps
    double precision kk
    eps = sqrt(epsilon(1d0))
    kk = abs(k)
    if (kk .eq. 0d0) then
      c = 0d0
    else if (kk .gt. eps) then
      c = .5d0*(log(fbesselkexp(h,kk+eps)) - log(fbesselkexp(h,kk-eps)))
    else
      c = .5d0*(-log(fbesselkexp(h,kk+eps+eps)) &
         + 4d0*log(fbesselkexp(h,kk+eps)) - 3d0*log(fbesselkexp(h,kk)))
    end if
    c = c/eps
    if (k .lt. 0d0) c = -c
  end function logbesselk_dk

  elemental double precision function logbesselk_hk (h,k) result (c)
    ! Numerical derivatives. See
    ! http://www.math.ubc.ca/~jfeng/CHBE553/Example7/Formulae.pdf
    use interfaces, only: fbesselkexp
    implicit none
    double precision, intent(in) :: h, k
    double precision eps
    double precision kk
    eps = sqrt(epsilon(1d0))
    kk = abs(k)
    if (kk .eq. 0d0) then
      c = 0d0
    else if (kk .gt. eps) then
      c = log(fbesselkexp(h,kk+eps)) + log(fbesselkexp(h,kk-eps)) &
         - 2d0*log(fbesselkexp(h,kk))
    else
      c = 4d0*log(fbesselkexp(h,kk+eps+eps)) + 2d0*log(fbesselkexp(h,kk)) &
         - 5d0*log(fbesselkexp(h,kk+eps)) - log(fbesselkexp(h,kk+eps*3d0))
    end if
    c = c/(eps*eps)
  end function logbesselk_hk

  pure double precision function cor_matern (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .eq. 0d0) then
      c = 1d0
    else if (h .gt. 0d0) then
      if (kappa .eq. .5d0) then
        c = exp(-h)
      else if (kappa .eq. 1.5d0) then
        c = exp(-h)*(1d0 + h)
      else if (kappa .eq. 2.5d0) then
        c = exp(-h)*(1d0 + h + h*h/3d0)
      else if (kappa .gt. 0d0) then
        c = matern(h,kappa)
      end if
    else
      c = bigneg
    end if
  end function cor_matern

  pure double precision function cor_dh_matern (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .eq. 0d0) then
      c = 0d0
    else if (h .gt. 0d0) then
      if (kappa .eq. .5d0) then
        c = -exp(-h)
      else if (kappa .eq. 1.5d0) then
        c = -h*exp(-h)
      else if (kappa .eq. 2.5d0) then
        c = -exp(-h)*(h + h*h)/3d0
      else if (kappa .gt. 0d0) then
        c = matern_dh(h,kappa)
      end if
    else
      c = bigneg
    end if
  contains
    elemental double precision function matern_dh (h,k) result (c)
      use interfaces, only: fgamma, fbesselk
      implicit none
      double precision, intent(in) :: h, k
      if (h .eq. 0d0) then
        c = 0d0
      else
        c = -2d0/fgamma(k) * (.5d0*h)**k * fbesselk(h,k-1d0)
      end if
    end function matern_dh
  end function cor_dh_matern

  pure double precision function cor_hh_matern (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .eq. 0d0) then
      c = 0d0
    else if (h .gt. 0d0) then
      if (kappa .eq. .5d0) then
        c = exp(-h)
      else if (kappa .eq. 1.5d0) then
        c = (h-1d0)*exp(-h)
      else if (kappa .eq. 2.5d0) then
        c = exp(-h)*(-1d0 - h + h*h)/3d0
      else if (kappa .gt. 0d0) then
        c = matern_hh(h,kappa)
      end if
    else
      c = bigneg
    end if
  contains
    elemental double precision function matern_hh (h,k) result (c)
      use interfaces, only: fgamma, fbesselk
      implicit none
      double precision, intent(in) :: h, k
      if (h .eq. 0d0) then
        c = 0d0
      else
        c = 1d0/fgamma(k) * (.5d0*h)**(k-1) * &
           (h*fbesselk(h,k-2d0) - fbesselk(h,k-1d0))
      end if
    end function matern_hh
  end function cor_hh_matern

  pure double precision function cor_dk_matern (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .eq. 0d0) then
      c = 0d0
    else if (h .gt. 0d0) then
      c = matern_dk(h,kappa)
    end if
  contains
    elemental double precision function matern_dk (h,k) result (c)
      use interfaces, only: fdigamma
      double precision, intent(in) :: h, k
      double precision d1K, t
      if (h .eq. 0d0) then
        c = 0d0
      else
        d1K = logbesselk_dk(h,k)
        t = fdigamma(k) - log(.5d0*h)
        c = matern(h,k)*(d1K - t)
      end if
    end function matern_dk
  end function cor_dk_matern

  pure double precision function cor_dhdk_matern (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .eq. 0d0) then
      c = 0d0
    else if (h .gt. 0d0) then
      c = matern_dhdk(h,kappa)
    end if
  contains
    elemental double precision function matern_dhdk (h,k) result (c)
      use interfaces, only: fbesselk, fgamma, fdigamma
      double precision, intent(in) :: h, k
      double precision d1K, t
      if (h .eq. 0d0) then
        c = 0d0
      else
        d1K = logbesselk_dk(h,k-1d0)
        t = fdigamma(k) - log(.5d0*h)
        c = -2d0/fgamma(k) * (.5d0*h)**k * fbesselk(h,k-1d0) * (d1K - t)
      end if
    end function matern_dhdk
  end function cor_dhdk_matern

  pure double precision function cor_hk_matern (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .eq. 0d0) then
      c = 0d0
    else if (h .gt. 0d0) then
      c = matern_hk(h,kappa)
    end if
  contains
    elemental double precision function matern_hk (h,k) result (c)
      use interfaces, only: fdigamma, ftrigamma
      double precision, intent(in) :: h, k
      double precision d1K, d2K, t
      if (h .eq. 0d0) then
        c = 0d0
      else
        d1K = logbesselk_dk(h,k)
        d2K = logbesselk_hk(h,k) + d1K*d1K
        t = fdigamma(k) - log(.5d0*h)
        c = matern(h,k)*(d2K - (t+t)*d1K + t*t - ftrigamma(k))
      end if
    end function matern_hk
  end function cor_hk_matern


!!! Tanimoto
  pure double precision function cor_tanimoto (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .eq. 0d0) then
      c = 1d0
    else if (h .gt. 0d0 .and. h .le. 1d0) then
      c = 1d0 - h*h
    else
      c = bigneg
    end if
  end function cor_tanimoto

  pure double precision function cor_dh_tanimoto (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .eq. 0d0) then
      c = 0d0
    else if (h .gt. 0d0 .and. h .le. 1d0) then
      c = -2d0*h
    else
      c = bigneg
    end if
  end function cor_dh_tanimoto

  pure double precision function cor_dk_tanimoto (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .ge. 0d0 .and. h .le. 1d0) then
      c = 0d0
    else
      c = bigneg
    end if
  end function cor_dk_tanimoto

  pure double precision function cor_hh_tanimoto (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .eq. 0d0) then
      c = 0d0
    else if (h .gt. 0d0 .and. h .le. 1d0) then
      c = -2d0
    else
      c = bigneg
    end if
  end function cor_hh_tanimoto

  pure double precision function cor_dhdk_tanimoto (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .ge. 0d0 .and. h .le. 1d0) then
      c = 0d0
    else
      c = bigneg
    end if
  end function cor_dhdk_tanimoto

  pure double precision function cor_hk_tanimoto (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .ge. 0d0 .and. h .le. 1d0) then
      c = 0d0
    else
      c = bigneg
    end if
  end function cor_hk_tanimoto


!!! Independent
  pure double precision function cor_indep (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .eq. 0d0) then
      c = 1d0
    else if (h .gt. 0d0) then
      c = 0d0
    else
      c = bigneg
    end if
  end function cor_indep

  pure double precision function cor_dh_indep (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .ge. 0d0) then
      c = 0d0
    else
      c = bigneg
    end if
  end function cor_dh_indep

  pure double precision function cor_dk_indep (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .ge. 0d0) then
      c = 0d0
    else
      c = bigneg
    end if
  end function cor_dk_indep

  pure double precision function cor_hh_indep (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .ge. 0d0) then
      c = 0d0
    else
      c = bigneg
    end if
  end function cor_hh_indep

  pure double precision function cor_dhdk_indep (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .ge. 0d0) then
      c = 0d0
    else
      c = bigneg
    end if
  end function cor_dhdk_indep

  pure double precision function cor_hk_indep (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .ge. 0d0) then
      c = 0d0
    else
      c = bigneg
    end if
  end function cor_hk_indep

!!! Power-exponential
  pure double precision function cor_powexp (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .eq. 0d0) then
      c = 1d0
    else if (h .gt. 0d0) then
      if (kappa .eq. 1d0) then
        c = exp(-h)
      else if (kappa .eq. 2d0) then
        c = exp(-h*h)
      else if (kappa .gt. 0d0 .and. kappa .le. 2d0) then
        c = exp(-(h**kappa))
      else
        c = bigneg
      end if
    else
      c = bigneg
    end if
  end function cor_powexp

  pure double precision function cor_dh_powexp (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .eq. 0d0) then
      c = 0d0
    else if (h .gt. 0d0) then
      if (kappa .eq. 1d0) then
        c = -exp(-h)
      else if (kappa .eq. 2d0) then
        c = -2d0*h*exp(-h*h)
      else if (kappa .gt. 0d0 .and. kappa .le. 2d0) then
        c = -kappa*(h**(kappa-1d0))*exp(-(h**kappa))
      else
        c = bigneg
      end if
    else
      c = bigneg
    end if
  end function cor_dh_powexp

  pure double precision function cor_dk_powexp (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    double precision hk
    if (h .eq. 0d0) then
      c = 0d0
    else if (h .gt. 0d0) then
      if (kappa .eq. 1d0) then
        c = -h*log(h)*exp(-h)
      else if (kappa .eq. 2d0) then
        c = -h*h*log(h)*exp(-h*h)
      else if (kappa .gt. 0d0 .and. kappa .le. 2d0) then
        hk = h**kappa
        c = -hk*log(h)*exp(-hk)
      else
        c = bigneg
      end if
    else
      c = bigneg
    end if
  end function cor_dk_powexp

  pure double precision function cor_dhdk_powexp (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    double precision lh, hk1, hk0, hk1lh, h2k1lh
    if (h .eq. 0d0) then
      c = 0d0
    else if (h .gt. 0d0) then
      lh = log(h)
      if (kappa .eq. 1d0) then
        c = (h*lh - lh - 1d0)*exp(-h)
      else if (kappa .eq. 2d0) then
        hk0 = h*h
        hk1 = hk0*h
        c = (2d0*lh*hk1 - 2d0*lh*h - h)*exp(-hk0)
      else if (kappa .gt. 0d0 .and. kappa .le. 2d0) then
        hk1 = h**(kappa -1d0)
        hk0 = hk1*h
        hk1lh = kappa*lh*hk1
        h2k1lh = hk1lh*hk0
        c = (h2k1lh - hk1lh - hk1)*exp(-hk0)
      else
        c = bigneg
      end if
    else
      c = bigneg
    end if
  end function cor_dhdk_powexp

  pure double precision function cor_hh_powexp (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    double precision hk2, hk1, hk0
    if (h .eq. 0d0) then
      c = 0d0
    else if (h .gt. 0d0) then
      if (kappa .eq. 1d0) then
        c = exp(-h)
      else if (kappa .eq. 2d0) then
        c = 2d0*(2d0*h*h-1d0)*exp(-h*h)
      else if (kappa .gt. 0d0 .and. kappa .le. 2d0) then
        hk2 = h**(kappa - 2d0)
        hk1 = hk2*h
        hk0 = hk1*h
        c = (kappa*kappa*hk1*hk1 - kappa*(kappa - 1d0)*hk2)*exp(-hk0)
      else
        c = bigneg
      end if
    else
      c = bigneg
    end if
  end function cor_hh_powexp

  pure double precision function cor_hk_powexp (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    double precision hk, lh2
    if (h .eq. 0d0) then
      c = 0d0
    else if (h .gt. 0d0) then
      lh2 = log(h)
      lh2 = lh2*lh2
      if (kappa .eq. 1d0) then
        c = lh2*h*(h-1d0)*exp(-h)
      else if (kappa .eq. 2d0) then
        hk = h*h
        c = lh2*hk*(hk-1d0)*exp(-hk)
      else if (kappa .gt. 0d0 .and. kappa .le. 2d0) then
        hk = h**kappa
        c = lh2*hk*(hk-1d0)*exp(-hk)
      else
        c = bigneg
      end if
    else
      c = bigneg
    end if
  end function cor_hk_powexp

!!! Exponential
  pure double precision function cor_exp (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .eq. 0d0) then
      c = 1d0
    else if (h .gt. 0d0) then
      c = exp(-h)
    else
      c = bigneg
    end if
  end function cor_exp

  pure double precision function cor_dh_exp (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .eq. 0d0) then
      c = 0d0
    else if (h .gt. 0d0) then
      c = -exp(-h)
    else
      c = bigneg
    end if
  end function cor_dh_exp

  pure double precision function cor_dk_exp (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .ge. 0d0) then
      c = 0d0
    else
      c = bigneg
    end if
  end function cor_dk_exp

  pure double precision function cor_dhdk_exp (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .ge. 0d0) then
      c = 0d0
    else
      c = bigneg
    end if
  end function cor_dhdk_exp

  pure double precision function cor_hh_exp (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .eq. 0d0) then
      c = 0d0
    else if (h .gt. 0d0) then
      c = exp(-h)
    else
      c = bigneg
    end if
  end function cor_hh_exp

  pure double precision function cor_hk_exp (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .ge. 0d0) then
      c = 0d0
    else
      c = bigneg
    end if
  end function cor_hk_exp

!!! Gaussian
  pure double precision function cor_gaussian (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .eq. 0d0) then
      c = 1d0
    else if (h .gt. 0d0) then
      c = exp(-h*h)
    else
      c = bigneg
    end if
  end function cor_gaussian

  pure double precision function cor_dh_gaussian (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .eq. 0d0) then
      c = 0d0
    else if (h .gt. 0d0) then
      c = -2d0*h*exp(-h*h)
    else
      c = bigneg
    end if
  end function cor_dh_gaussian

  pure double precision function cor_dk_gaussian (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .ge. 0d0) then
      c = 0d0
    else
      c = bigneg
    end if
  end function cor_dk_gaussian

  pure double precision function cor_dhdk_gaussian (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .ge. 0d0) then
      c = 0d0
    else
      c = bigneg
    end if
  end function cor_dhdk_gaussian

  pure double precision function cor_hh_gaussian (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .eq. 0d0) then
      c = 0d0
    else if (h .gt. 0d0) then
      c = 2d0*(2d0*h*h-1d0)*exp(-h*h)
    else
      c = bigneg
    end if
  end function cor_hh_gaussian

  pure double precision function cor_hk_gaussian (h,kappa) result (c)
    implicit none
    double precision, intent(in) :: h, kappa
    if (h .ge. 0d0) then
      c = 0d0
    else
      c = bigneg
    end if
  end function cor_hk_gaussian
end module cor_fcns


==> anc/Package/compounds/src/covfun.f90 <==
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!!
!!! Commentary:
!!
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!


module covfun
  use cor_fcns
  implicit none
  public

contains

  logical function need_phi (CORIS)
!! Return .true. iff need phi parameter
    implicit none
    integer, intent(in) :: CORIS
    select case (CORIS)
    case (1) ! Matern
      need_phi = .true. 
    case (2) ! Tanimoto
      need_phi = .false. 
    case (3) ! Power exponential
      need_phi = .true. 
    case (4) ! Exponential
      need_phi = .true. 
    case (5) ! Gaussian
      need_phi = .true. 
    case (6) ! Independent
      need_phi = .false. 
    end select
  end function need_phi
  
  elemental double precision function spcor (h,k,CORIS)
    implicit none
    integer, intent(in) :: CORIS
    double precision, intent(in) :: h,k
    select case (CORIS)
    case (1) ! Matern
      spcor = cor_matern(h,k)
    case (2) ! Tanimoto
      spcor = cor_tanimoto(h,k)
    case (3) ! Power exponential
      spcor = cor_powexp(h,k)
    case (4) ! Exponential
      spcor = cor_exp(h,k)
    case (5) ! Gaussian
      spcor = cor_gaussian(h,k)
    case (6) ! Independent
      spcor = cor_indep(h,k)
    end select
  end function spcor

  elemental double precision function spcor_dh (h,k,CORIS)
    implicit none
    integer, intent(in) :: CORIS
    double precision, intent(in) :: h,k
    select case (CORIS)
    case (1) ! Matern
      spcor_dh = cor_dh_matern(h,k)
    case (2) ! Tanimoto
      spcor_dh = cor_dh_tanimoto(h,k)
    case (3) ! Power exponential
      spcor_dh = cor_dh_powexp(h,k)
    case (4) ! Exponential
      spcor_dh = cor_dh_exp(h,k)
    case (5) ! Gaussian
      spcor_dh = cor_dh_gaussian(h,k)
    case (6) ! Independent
      spcor_dh = cor_dh_indep(h,k)
    end select
  end function spcor_dh

  elemental double precision function spcor_dk (h,k,CORIS)
    implicit none
    integer, intent(in) :: CORIS
    double precision, intent(in) :: h,k
    select case (CORIS)
    case (1) ! Matern
      spcor_dk = cor_dk_matern(h,k)
    case (2) ! Tanimoto
      spcor_dk = cor_dk_tanimoto(h,k)
    case (3) ! Power exponential
      spcor_dk = cor_dk_powexp(h,k)
    case (4) ! Exponential
      spcor_dk = cor_dk_exp(h,k)
    case (5) ! Gaussian
      spcor_dk = cor_dk_gaussian(h,k)
    case (6) ! Independent
      spcor_dk = cor_dk_indep(h,k)
    end select
  end function spcor_dk

  elemental double precision function spcor_hh (h,k,CORIS)
    implicit none
    integer, intent(in) :: CORIS
    double precision, intent(in) :: h,k
    select case (CORIS)
    case (1) ! Matern
      spcor_hh = cor_hh_matern(h,k)
    case (2) ! Tanimoto
      spcor_hh = cor_hh_tanimoto(h,k)
    case (3) ! Power exponential
      spcor_hh = cor_hh_powexp(h,k)
    case (4) ! Exponential
      spcor_hh = cor_hh_exp(h,k)
    case (5) ! Gaussian
      spcor_hh = cor_hh_gaussian(h,k)
    case (6) ! Independent
      spcor_hh = cor_hh_indep(h,k)
    end select
  end function spcor_hh

  elemental double precision function spcor_hk (h,k,CORIS)
    implicit none
    integer, intent(in) :: CORIS
    double precision, intent(in) :: h,k
    select case (CORIS)
    case (1) ! Matern
      spcor_hk = cor_hk_matern(h,k)
    case (2) ! Tanimoto
      spcor_hk = cor_hk_tanimoto(h,k)
    case (3) ! Power exponential
      spcor_hk = cor_hk_powexp(h,k)
    case (4) ! Exponential
      spcor_hk = cor_hk_exp(h,k)
    case (5) ! Gaussian
      spcor_hk = cor_hk_gaussian(h,k)
    case (6) ! Independent
      spcor_hk = cor_hk_indep(h,k)
    end select
  end function spcor_hk

  elemental double precision function spcor_dhdk (h,k,CORIS)
    implicit none
    integer, intent(in) :: CORIS
    double precision, intent(in) :: h,k
    select case (CORIS)
    case (1) ! Matern
      spcor_dhdk = cor_dhdk_matern(h,k)
    case (2) ! Tanimoto
      spcor_dhdk = cor_dhdk_tanimoto(h,k)
    case (3) ! Power exponential
      spcor_dhdk = cor_dhdk_powexp(h,k)
    case (4) ! Exponential
      spcor_dhdk = cor_dhdk_exp(h,k)
    case (5) ! Gaussian
      spcor_dhdk = cor_dhdk_gaussian(h,k)
    case (6) ! Independent
      spcor_dhdk = cor_dhdk_indep(h,k)
    end select
  end function spcor_dhdk

  subroutine oppdf (n,A,ldh)
    ! INPUT:
    ! A - A positive definite matrix
    ! OUTPUT:
    ! A - An upper triangular matrix U s.t. U*U' = A^{-1}
    ! ldh - .5* log det (A) where A is the original (input) matrix
    implicit none
    integer, intent(in) :: n
    double precision, intent(inout) :: A(n,n)
    double precision, intent(out) :: ldh
    integer i
    ! First call cholesky decomposition
    call dpotrf ('u',n,A,n,i)
    if (i .ne. 0) then
      call rexit ("oppdf - Matrix not positive definite")
    end if
    ldh = 0d0
    do i = 1, n
      ldh = ldh + log(A(i,i))
    end do
    ! Next invert
    call dpotri ('u',n,A,n,i)
    if (i .ne. 0) then
      call rexit ("oppdf - Matrix not invertible")
    end if
  end subroutine oppdf

  subroutine fill_symmetric_matrix (A,n)
    ! If A is symmetric, but only the upper triangle is specified, this
    ! routine returns the complete matrix A.
    integer, intent(in) :: n
    double precision, intent(inout) :: A(n,n)
    integer i
    do i = 1, n-1
      A(i+1:,i) = A(i,i+1:)
    end do
  end subroutine fill_symmetric_matrix
end module covfun


==> anc/Package/compounds/src/euclidean.f90 <==
!!!!!!!!!!!!!!!!!!!! Computes Euclidean distance !!!!!!!!!!!!!!!!!!!

subroutine euclidean_distance (t,x,y,nx,ny,m)
  implicit none 
  integer, intent(in) :: nx, ny, m
  double precision,intent(in) :: x(m,nx), y(m,ny)
  double precision, intent(out) :: t(nx,ny)
  integer i, j
  double precision xx(m), yy(m), xmy(m)
  do j = 1, ny
    yy = y(:,j)
    do i = 1, nx
      xx = x(:,i)
      xmy = xx - yy
      t(i,j) = norm2(xmy)
    end do
  end do
end subroutine euclidean_distance


==> anc/Package/compounds/src/hermite_rule.f90 <==
subroutine hermite_rule (n,x,w)
  integer, intent(in) :: n
  double precision, intent(out) :: x(n), w(n)
  integer, parameter :: kind = 6
  double precision, parameter :: alpha = 0d0, beta = 0.0d0, a = 0d0, b = 0.5d0
  call cgqf ( n, kind, alpha, beta, a, b, x, w )
end subroutine hermite_rule

subroutine cdgqf ( nt, kind, alpha, beta, t, wts )

  !*****************************************************************************80
  !
!! CDGQF computes a Gauss quadrature formula with default A, B and simple knots.
  !
  !  Discussion:
  !
  !    This routine computes all the knots and weights of a Gauss quadrature
  !    formula with a classical weight function with default values for A and B,
  !    and only simple knots.
  !
  !    There are no moments checks and no printing is done.
  !
  !    Use routine EIQFS to evaluate a quadrature computed by CGQFS.
  !
  !  Licensing:
  !
  !    This code is distributed under the GNU LGPL license. 
  !
  !  Modified:
  !
  !    04 January 2010
  !
  !  Author:
  !
  !    Original FORTRAN77 version by Sylvan Elhay, Jaroslav Kautsky.
  !    FORTRAN90 version by John Burkardt.
  !
  !  Reference:
  !
  !    Sylvan Elhay, Jaroslav Kautsky,
  !    Algorithm 655: IQPACK, FORTRAN Subroutines for the Weights of 
  !    Interpolatory Quadrature,
  !    ACM Transactions on Mathematical Software,
  !    Volume 13, Number 4, December 1987, pages 399-415.
  !
  !  Parameters:
  !
  !    Input, integer ( kind = 4 ) NT, the number of knots.
  !
  !    Input, integer ( kind = 4 ) KIND, the rule.
  !    1, Legendre,             (a,b)       1.0
  !    2, Chebyshev,            (a,b)       ((b-x)*(x-a))^(-0.5)
  !    3, Gegenbauer,           (a,b)       ((b-x)*(x-a))^alpha
  !    4, Jacobi,               (a,b)       (b-x)^alpha*(x-a)^beta
  !    5, Generalized Laguerre, (a,inf)     (x-a)^alpha*exp(-b*(x-a))
  !    6, Generalized Hermite,  (-inf,inf)  |x-a|^alpha*exp(-b*(x-a)^2)
  !    7, Exponential,          (a,b)       |x-(a+b)/2.0|^alpha
  !    8, Rational,             (a,inf)     (x-a)^alpha*(x+b)^beta
  !
  !    Input, real ( kind = 8 ) ALPHA, the value of Alpha, if needed.
  !
  !    Input, real ( kind = 8 ) BETA, the value of Beta, if needed.
  !
  !    Output, real ( kind = 8 ) T(NT), the knots.
  !
  !    Output, real ( kind = 8 ) WTS(NT), the weights.
  !
  implicit none

  integer ( kind = 4 ) nt

  real ( kind = 8 ) aj(nt)
  real ( kind = 8 ) alpha
  real ( kind = 8 ) beta
  real ( kind = 8 ) bj(nt)
  integer ( kind = 4 ) kind
  real ( kind = 8 ) t(nt)
  real ( kind = 8 ) wts(nt)
  real ( kind = 8 ) zemu

  call parchk ( kind, 2 * nt, alpha, beta )
  !
  !  Get the Jacobi matrix and zero-th moment.
  !
  call class_matrix ( kind, nt, alpha, beta, aj, bj, zemu )
  !
  !  Compute the knots and weights.
  !
  call sgqf ( nt, aj, bj, zemu, t, wts )

  return
end subroutine cdgqf

subroutine cgqf ( nt, kind, alpha, beta, a, b, t, wts )

  !*****************************************************************************80
  !
!! CGQF computes knots and weights of a Gauss quadrature formula.
  !
  !  Discussion:
  !
  !    The user may specify the interval (A,B).
  !
  !    Only simple knots are produced.
  !
  !    Use routine EIQFS to evaluate this quadrature formula.
  !
  !  Licensing:
  !
  !    This code is distributed under the GNU LGPL license. 
  !
  !  Modified:
  !
  !    16 February 2010
  !
  !  Author:
  !
  !    Original FORTRAN77 version by Sylvan Elhay, Jaroslav Kautsky.
  !    FORTRAN90 version by John Burkardt.
  !
  !  Reference:
  !
  !    Sylvan Elhay, Jaroslav Kautsky,
  !    Algorithm 655: IQPACK, FORTRAN Subroutines for the Weights of 
  !    Interpolatory Quadrature,
  !    ACM Transactions on Mathematical Software,
  !    Volume 13, Number 4, December 1987, pages 399-415.
  !
  !  Parameters:
  !
  !    Input, integer ( kind = 4 ) NT, the number of knots.
  !
  !    Input, integer ( kind = 4 ) KIND, the rule.
  !    1, Legendre,             (a,b)       1.0
  !    2, Chebyshev Type 1,     (a,b)       ((b-x)*(x-a))^-0.5)
  !    3, Gegenbauer,           (a,b)       ((b-x)*(x-a))^alpha
  !    4, Jacobi,               (a,b)       (b-x)^alpha*(x-a)^beta
  !    5, Generalized Laguerre, (a,+oo)     (x-a)^alpha*exp(-b*(x-a))
  !    6, Generalized Hermite,  (-oo,+oo)   |x-a|^alpha*exp(-b*(x-a)^2)
  !    7, Exponential,          (a,b)       |x-(a+b)/2.0|^alpha
  !    8, Rational,             (a,+oo)     (x-a)^alpha*(x+b)^beta
  !    9, Chebyshev Type 2,     (a,b)       ((b-x)*(x-a))^(+0.5)
  !
  !    Input, real ( kind = 8 ) ALPHA, the value of Alpha, if needed.
  !
  !    Input, real ( kind = 8 ) BETA, the value of Beta, if needed.
  !
  !    Input, real ( kind = 8 ) A, B, the interval endpoints, or
  !    other parameters.
  !
  !    Output, real ( kind = 8 ) T(NT), the knots.
  !
  !    Output, real ( kind = 8 ) WTS(NT), the weights.
  !
  implicit none

  integer ( kind = 4 ) nt

  real ( kind = 8 ) a
  real ( kind = 8 ) alpha
  real ( kind = 8 ) b
  real ( kind = 8 ) beta
  integer ( kind = 4 ) i
  integer ( kind = 4 ) kind
  integer ( kind = 4 ), allocatable :: mlt(:)
  integer ( kind = 4 ), allocatable :: ndx(:)
  real ( kind = 8 ) t(nt)
  real ( kind = 8 ) wts(nt)
  !
  !  Compute the Gauss quadrature formula for default values of A and B.
  !
  call cdgqf ( nt, kind, alpha, beta, t, wts )
  !
  !  Prepare to scale the quadrature formula to other weight function with 
  !  valid A and B.
  !
  allocate ( mlt(1:nt) )

  mlt(1:nt) = 1

  allocate ( ndx(1:nt) )

  do i = 1, nt 
    ndx(i) = i
  end do

  call scqf ( nt, t, mlt, wts, nt, ndx, wts, t, kind, alpha, beta, a, b )

  deallocate ( mlt )
  deallocate ( ndx )

  return
end subroutine cgqf

subroutine class_matrix ( kind, m, alpha, beta, aj, bj, zemu )

  !*****************************************************************************80
  !
!! CLASS_MATRIX computes the Jacobi matrix for a quadrature rule.
  !
  !  Discussion:
  !
  !    This routine computes the diagonal AJ and sub-diagonal BJ
  !    elements of the order M tridiagonal symmetric Jacobi matrix
  !    associated with the polynomials orthogonal with respect to
  !    the weight function specified by KIND.
  !
  !    For weight functions 1-7, M elements are defined in BJ even
  !    though only M-1 are needed.  For weight function 8, BJ(M) is
  !    set to zero.
  !
  !    The zero-th moment of the weight function is returned in ZEMU.
  !
  !  Licensing:
  !
  !    This code is distributed under the GNU LGPL license. 
  !
  !  Modified:
  !
  !    27 December 2009
  !
  !  Author:
  !
  !    Original FORTRAN77 version by Sylvan Elhay, Jaroslav Kautsky.
  !    FORTRAN90 version by John Burkardt.
  !
  !  Reference:
  !
  !    Sylvan Elhay, Jaroslav Kautsky,
  !    Algorithm 655: IQPACK, FORTRAN Subroutines for the Weights of 
  !    Interpolatory Quadrature,
  !    ACM Transactions on Mathematical Software,
  !    Volume 13, Number 4, December 1987, pages 399-415.
  !
  !  Parameters:
  !
  !    Input, integer ( kind = 4 ) KIND, the rule.
  !    1, Legendre,             (a,b)       1.0
  !    2, Chebyshev,            (a,b)       ((b-x)*(x-a))^(-0.5)
  !    3, Gegenbauer,           (a,b)       ((b-x)*(x-a))^alpha
  !    4, Jacobi,               (a,b)       (b-x)^alpha*(x-a)^beta
  !    5, Generalized Laguerre, (a,inf)     (x-a)^alpha*exp(-b*(x-a))
  !    6, Generalized Hermite,  (-inf,inf)  |x-a|^alpha*exp(-b*(x-a)^2)
  !    7, Exponential,          (a,b)       |x-(a+b)/2.0|^alpha
  !    8, Rational,             (a,inf)     (x-a)^alpha*(x+b)^beta
  !
  !    Input, integer ( kind = 4 ) M, the order of the Jacobi matrix.
  !
  !    Input, real ( kind = 8 ) ALPHA, the value of Alpha, if needed.
  !
  !    Input, real ( kind = 8 ) BETA, the value of Beta, if needed.
  !
  !    Output, real ( kind = 8 ) AJ(M), BJ(M), the diagonal and subdiagonal
  !    of the Jacobi matrix.
  !
  !    Output, real ( kind = 8 ) ZEMU, the zero-th moment.
  !
  implicit none

  integer ( kind = 4 ) m

  real ( kind = 8 ) a2b2
  real ( kind = 8 ) ab
  real ( kind = 8 ) aba
  real ( kind = 8 ) abi
  real ( kind = 8 ) abj
  real ( kind = 8 ) abti
  real ( kind = 8 ) aj(m)
  real ( kind = 8 ) alpha
  real ( kind = 8 ) apone
  real ( kind = 8 ) beta
  real ( kind = 8 ) bj(m)
  integer ( kind = 4 ) i
  integer ( kind = 4 ) kind
  real ( kind = 8 ), parameter :: pi = 3.14159265358979323846264338327950D+00
  real ( kind = 8 ) temp
  real ( kind = 8 ) temp2
  real ( kind = 8 ) zemu

  temp = epsilon ( temp )

  call parchk ( kind, 2 * m - 1, alpha, beta )

  temp2 = 0.5D+00

  if ( 500.0D+00 * temp < abs ( ( r8_gamma ( temp2 ) )**2 - pi ) ) then
    call rexit ('CLASS_MATRIX - Fatal error! - Gamma function does not match machine parameters.')
  end if

  if ( kind == 1 ) then

    ab = 0.0D+00

    zemu = 2.0D+00 / ( ab + 1.0D+00 )

    aj(1:m) = 0.0D+00

    do i = 1, m
      abi = i + ab * mod ( i, 2 )
      abj = 2 * i + ab
      bj(i) = abi * abi / ( abj * abj - 1.0D+00 )
    end do
    bj(1:m) =  sqrt ( bj(1:m) )

  else if ( kind == 2 ) then

    zemu = pi

    aj(1:m) = 0.0D+00

    bj(1) =  sqrt ( 0.5D+00 )
    bj(2:m) = 0.5D+00

  else if ( kind == 3 ) then

    ab = alpha * 2.0D+00
    zemu = 2.0D+00**( ab + 1.0D+00 ) * r8_gamma ( alpha + 1.0D+00 )**2 &
       / r8_gamma ( ab + 2.0D+00 )

    aj(1:m) = 0.0D+00
    bj(1) = 1.0D+00 / ( 2.0D+00 * alpha + 3.0D+00 )
    do i = 2, m
      bj(i) = i * ( i + ab ) / ( 4.0D+00 * ( i + alpha )**2 - 1.0D+00 )
    end do
    bj(1:m) =  sqrt ( bj(1:m) )

  else if ( kind == 4 ) then

    ab = alpha + beta
    abi = 2.0D+00 + ab
    zemu = 2.0D+00**( ab + 1.0D+00 ) * r8_gamma ( alpha + 1.0D+00 ) &
       * r8_gamma ( beta + 1.0D+00 ) / r8_gamma ( abi )
    aj(1) = ( beta - alpha ) / abi
    bj(1) = 4.0D+00 * ( 1.0 + alpha ) * ( 1.0D+00 + beta ) &
       / ( ( abi + 1.0D+00 ) * abi * abi )
    a2b2 = beta * beta - alpha * alpha

    do i = 2, m
      abi = 2.0D+00 * i + ab
      aj(i) = a2b2 / ( ( abi - 2.0D+00 ) * abi )
      abi = abi**2
      bj(i) = 4.0D+00 * i * ( i + alpha ) * ( i + beta ) * ( i + ab ) &
         / ( ( abi - 1.0D+00 ) * abi )
    end do
    bj(1:m) =  sqrt ( bj(1:m) )

  else if ( kind == 5 ) then

    zemu = r8_gamma ( alpha + 1.0D+00 )

    do i = 1, m
      aj(i) = 2.0D+00 * i - 1.0D+00 + alpha
      bj(i) = i * ( i + alpha )
    end do
    bj(1:m) =  sqrt ( bj(1:m) )

  else if ( kind == 6 ) then

    zemu = r8_gamma ( ( alpha + 1.0D+00 ) / 2.0D+00 )

    aj(1:m) = 0.0D+00

    do i = 1, m
      bj(i) = ( i + alpha * mod ( i, 2 ) ) / 2.0D+00
    end do
    bj(1:m) =  sqrt ( bj(1:m) )

  else if ( kind == 7 ) then

    ab = alpha
    zemu = 2.0D+00 / ( ab + 1.0D+00 )

    aj(1:m) = 0.0D+00

    do i = 1, m
      abi = i + ab * mod ( i, 2 )
      abj = 2 * i + ab
      bj(i) = abi * abi / ( abj * abj - 1.0D+00 )
    end do
    bj(1:m) =  sqrt ( bj(1:m) )

  else if ( kind == 8 ) then

    ab = alpha + beta
    zemu = r8_gamma ( alpha + 1.0D+00 ) * r8_gamma ( - ( ab + 1.0D+00 ) ) &
       / r8_gamma ( - beta )
    apone = alpha + 1.0D+00
    aba = ab * apone
    aj(1) = - apone / ( ab + 2.0D+00 )
    bj(1) = - aj(1) * ( beta + 1.0D+00 ) / ( ab + 2.0D+00 ) / ( ab + 3.0D+00 )
    do i = 2, m
      abti = ab + 2.0D+00 * i
      aj(i) = aba + 2.0D+00 * ( ab + i ) * ( i - 1 )
      aj(i) = - aj(i) / abti / ( abti - 2.0D+00 )
    end do

    do i = 2, m - 1
      abti = ab + 2.0D+00 * i
      bj(i) = i * ( alpha + i ) / ( abti - 1.0D+00 ) * ( beta + i ) &
         / ( abti**2 ) * ( ab + i ) / ( abti + 1.0D+00 )
    end do

    bj(m) = 0.0D+00
    bj(1:m) =  sqrt ( bj(1:m) )

  end if

  return

contains

  function r8_gamma ( x )

    !*****************************************************************************80
    !
!! R8_GAMMA evaluates Gamma(X) for a real argument.
    !
    !  Discussion:
    !
    !    This routine calculates the gamma function for a real argument X.
    !
    !    Computation is based on an algorithm outlined in reference 1.
    !    The program uses rational functions that approximate the gamma
    !    function to at least 20 significant decimal digits.  Coefficients
    !    for the approximation over the interval (1,2) are unpublished.
    !    Those for the approximation for 12 <= X are from reference 2.
    !
    !  Licensing:
    !
    !    This code is distributed under the GNU LGPL license. 
    !
    !  Modified:
    !
    !    28 October 2020
    !
    !  Author:
    !
    !    Original FORTRAN77 version by William Cody, Laura Stoltz.
    !    FORTRAN90 version by John Burkardt.
    !
    !  Reference:
    !
    !    William Cody,
    !    An Overview of Software Development for Special Functions,
    !    in Numerical Analysis Dundee, 1975,
    !    edited by GA Watson,
    !    Lecture Notes in Mathematics 506,
    !    Springer, 1976.
    !
    !    John Hart, Ward Cheney, Charles Lawson, Hans Maehly,
    !    Charles Mesztenyi, John Rice, Henry Thatcher,
    !    Christoph Witzgall,
    !    Computer Approximations,
    !    Wiley, 1968,
    !    LC: QA297.C64.
    !
    !  Parameters:
    !
    !    Input, real ( kind = 8 ) X, the argument of the function.
    !
    !    Output, real ( kind = 8 ) R8_GAMMA, the value of the function.
    !
    implicit none

    real ( kind = 8 ), dimension ( 7 ) :: c = (/ &
       -1.910444077728D-03, &
       8.4171387781295D-04, &
       -5.952379913043012D-04, &
       7.93650793500350248D-04, &
       -2.777777777777681622553D-03, &
       8.333333333333333331554247D-02, &
       5.7083835261D-03 /)
    real ( kind = 8 ), parameter :: eps = 2.22D-16
    real ( kind = 8 ) fact
    integer ( kind = 4 ) i
    logical invert
    integer ( kind = 4 ) n
    real ( kind = 8 ), dimension ( 8 ) :: p = (/ &
       -1.71618513886549492533811D+00, &
       2.47656508055759199108314D+01, &
       -3.79804256470945635097577D+02, &
       6.29331155312818442661052D+02, &
       8.66966202790413211295064D+02, &
       -3.14512729688483675254357D+04, &
       -3.61444134186911729807069D+04, &
       6.64561438202405440627855D+04 /)
    logical parity
    real ( kind = 8 ), parameter :: pi = 3.1415926535897932384626434D+00
    real ( kind = 8 ), dimension ( 8 ) :: q = (/ &
       -3.08402300119738975254353D+01, &
       3.15350626979604161529144D+02, &
       -1.01515636749021914166146D+03, &
       -3.10777167157231109440444D+03, &
       2.25381184209801510330112D+04, &
       4.75584627752788110767815D+03, &
       -1.34659959864969306392456D+05, &
       -1.15132259675553483497211D+05 /)
    real ( kind = 8 ) r8_gamma
    real ( kind = 8 ) res
    real ( kind = 8 ), parameter :: sqrtpi = 0.9189385332046727417803297D+00
    real ( kind = 8 ) sum
    real ( kind = 8 ) x
    real ( kind = 8 ), parameter :: xbig = 171.624D+00
    real ( kind = 8 ) xden
    real ( kind = 8 ), parameter :: xinf = 1.0D+30
    real ( kind = 8 ), parameter :: xminin = 2.23D-308
    real ( kind = 8 ) xnum
    real ( kind = 8 ) y
    real ( kind = 8 ) y1
    real ( kind = 8 ) ysq
    real ( kind = 8 ) z

    parity = .false.
    fact = 1.0D+00
    invert = .false.
    n = 0
    y = x
    !
    !  Argument is negative.
    !
    if ( y <= 0.0D+00 ) then

      y = - x
      y1 = aint ( y )
      res = y - y1

      if ( res /= 0.0D+00 ) then

        if ( y1 /= aint ( y1 * 0.5D+00 ) * 2.0D+00 ) then
          parity = .true.
        end if

        invert = .true.
        fact = - pi / sin ( pi * res )
        y = y + 1.0D+00

      else

        res = xinf
        r8_gamma = res
        return

      end if

    end if
    !
    !  Argument is positive.
    !
    if ( y < eps ) then
      !
      !  Argument < EPS.
      !
      if ( xminin <= y ) then
        res = 1.0D+00 / y
      else
        res = xinf
        r8_gamma = res
        return
      end if

    else if ( y < 12.0D+00 ) then

      y1 = y
      !
      !  0.0 < argument < 1.0.
      !
      if ( y < 1.0D+00 ) then

        z = y
        y = y + 1.0D+00
        !
        !  1.0 < argument < 12.0.
        !  Reduce argument if necessary.
        !
      else

        n = int ( y ) - 1
        y = y - real ( n, kind = 8 )
        z = y - 1.0D+00

      end if
      !
      !  Evaluate approximation for 1.0 < argument < 2.0.
      !
      xnum = 0.0D+00
      xden = 1.0D+00
      do i = 1, 8
        xnum = ( xnum + p(i) ) * z
        xden = xden * z + q(i)
      end do

      res = xnum / xden + 1.0D+00
      !
      !  Adjust result for case  0.0 < argument < 1.0.
      !
      if ( y1 < y ) then

        res = res / y1
        !
        !  Adjust result for case 2.0 < argument < 12.0.
        !
      else if ( y < y1 ) then

        do i = 1, n
          res = res * y
          y = y + 1.0D+00
        end do

      end if

    else
      !
      !  Evaluate for 12.0 <= argument.
      !
      if ( y <= xbig ) then

        ysq = y * y
        sum = c(7)
        do i = 1, 6
          sum = sum / ysq + c(i)
        end do
        sum = sum / y - y + sqrtpi
        sum = sum + ( y - 0.5D+00 ) * log ( y )
        res = exp ( sum )

      else

        res = xinf
        r8_gamma = res
        return

      end if

    end if
    !
    !  Final adjustments and return.
    !
    if ( parity ) then
      res = - res
    end if

    if ( invert ) then
      res = fact / res
    end if

    r8_gamma = res

    return
  end function r8_gamma
end subroutine class_matrix

subroutine imtqlx ( n, d, e, z )

  !*****************************************************************************80
  !
!! IMTQLX diagonalizes a symmetric tridiagonal matrix.
  !
  !  Discussion:
  !
  !    This routine is a slightly modified version of the EISPACK routine to 
  !    perform the implicit QL algorithm on a symmetric tridiagonal matrix. 
  !
  !    The authors thank the authors of EISPACK for permission to use this
  !    routine. 
  !
  !    It has been modified to produce the product Q' * Z, where Z is an input 
  !    vector and Q is the orthogonal matrix diagonalizing the input matrix.  
  !    The changes consist (essentially) of applying the orthogonal 
  !    transformations directly to Z as they are generated.
  !
  !  Licensing:
  !
  !    This code is distributed under the GNU LGPL license. 
  !
  !  Modified:
  !
  !    27 December 2009
  !
  !  Author:
  !
  !    Original FORTRAN77 version by Sylvan Elhay, Jaroslav Kautsky.
  !    FORTRAN90 version by John Burkardt.
  !
  !  Reference:
  !
  !    Sylvan Elhay, Jaroslav Kautsky,
  !    Algorithm 655: IQPACK, FORTRAN Subroutines for the Weights of 
  !    Interpolatory Quadrature,
  !    ACM Transactions on Mathematical Software,
  !    Volume 13, Number 4, December 1987, pages 399-415.
  !
  !    Roger Martin, James Wilkinson,
  !    The Implicit QL Algorithm,
  !    Numerische Mathematik,
  !    Volume 12, Number 5, December 1968, pages 377-383.
  !
  !  Parameters:
  !
  !    Input, integer ( kind = 4 ) N, the order of the matrix.
  !
  !    Input/output, real ( kind = 8 ) D(N), the diagonal entries of the matrix.
  !    On output, the information in D has been overwritten.
  !
  !    Input/output, real ( kind = 8 ) E(N), the subdiagonal entries of the 
  !    matrix, in entries E(1) through E(N-1).  On output, the information in
  !    E has been overwritten.
  !
  !    Input/output, real ( kind = 8 ) Z(N).  On input, a vector.  On output,
  !    the value of Q' * Z, where Q is the matrix that diagonalizes the
  !    input symmetric tridiagonal matrix.
  !
  implicit none

  integer ( kind = 4 ) n

  real ( kind = 8 ) b
  real ( kind = 8 ) c
  real ( kind = 8 ) d(n)
  real ( kind = 8 ) e(n)
  real ( kind = 8 ) f
  real ( kind = 8 ) g
  integer ( kind = 4 ) i
  integer ( kind = 4 ) ii
  integer ( kind = 4 ), parameter :: itn = 30
  integer ( kind = 4 ) j
  integer ( kind = 4 ) k
  integer ( kind = 4 ) l
  integer ( kind = 4 ) m
  integer ( kind = 4 ) mml
  real ( kind = 8 ) p
  real ( kind = 8 ) prec
  real ( kind = 8 ) r
  real ( kind = 8 ) s
  real ( kind = 8 ) z(n)

  prec = epsilon ( prec )

  if ( n == 1 ) then
    return
  end if

  e(n) = 0.0D+00

  do l = 1, n

    j = 0

    do

      do m = l, n

        if ( m == n ) then
          exit
        end if

        if ( abs ( e(m) ) <= prec * ( abs ( d(m) ) + abs ( d(m+1) ) ) ) then
          exit
        end if

      end do

      p = d(l)

      if ( m == l ) then
        exit
      end if

      if ( itn <= j ) then
        call rexit ('IMTQLX - Fatal error! - Iteration limit exceeded.')
      end if

      j = j + 1
      g = ( d(l+1) - p ) / ( 2.0D+00 * e(l) )
      r =  sqrt ( g * g + 1.0D+00 )
      g = d(m) - p + e(l) / ( g + sign ( r, g ) )
      s = 1.0D+00
      c = 1.0D+00
      p = 0.0D+00
      mml = m - l

      do ii = 1, mml

        i = m - ii
        f = s * e(i)
        b = c * e(i)

        if ( abs ( g ) <= abs ( f ) ) then
          c = g / f
          r =  sqrt ( c * c + 1.0D+00 )
          e(i+1) = f * r
          s = 1.0D+00 / r
          c = c * s
        else
          s = f / g
          r =  sqrt ( s * s + 1.0D+00 )
          e(i+1) = g * r
          c = 1.0D+00 / r
          s = s * c
        end if

        g = d(i+1) - p
        r = ( d(i) - g ) * s + 2.0D+00 * c * b
        p = s * r
        d(i+1) = g + p
        g = c * r - b
        f = z(i+1)
        z(i+1) = s * z(i) + c * f
        z(i) = c * z(i) - s * f

      end do

      d(l) = d(l) - p
      e(l) = g
      e(m) = 0.0D+00

    end do

  end do
  !
  !  Sorting.
  !
  do ii = 2, n

    i = ii - 1
    k = i
    p = d(i)

    do j = ii, n
      if ( d(j) < p ) then
        k = j
        p = d(j)
      end if
    end do

    if ( k /= i ) then
      d(k) = d(i)
      d(i) = p
      p = z(i)
      z(i) = z(k)
      z(k) = p
    end if

  end do

  return
end subroutine imtqlx
subroutine parchk ( kind, m, alpha, beta )

  !*****************************************************************************80
  !
!! PARCHK checks parameters ALPHA and BETA for classical weight functions. 
  !
  !  Licensing:
  !
  !    This code is distributed under the GNU LGPL license. 
  !
  !  Modified:
  !
  !    27 December 2009
  !
  !  Author:
  !
  !    Original FORTRAN77 version by Sylvan Elhay, Jaroslav Kautsky.
  !    FORTRAN90 version by John Burkardt.
  !
  !  Reference:
  !
  !    Sylvan Elhay, Jaroslav Kautsky,
  !    Algorithm 655: IQPACK, FORTRAN Subroutines for the Weights of 
  !    Interpolatory Quadrature,
  !    ACM Transactions on Mathematical Software,
  !    Volume 13, Number 4, December 1987, pages 399-415.
  !
  !  Parameters:
  !
  !    Input, integer ( kind = 4 ) KIND, the rule.
  !    1, Legendre,             (a,b)       1.0
  !    2, Chebyshev,            (a,b)       ((b-x)*(x-a))^(-0.5)
  !    3, Gegenbauer,           (a,b)       ((b-x)*(x-a))^alpha
  !    4, Jacobi,               (a,b)       (b-x)^alpha*(x-a)^beta
  !    5, Generalized Laguerre, (a,inf)     (x-a)^alpha*exp(-b*(x-a))
  !    6, Generalized Hermite,  (-inf,inf)  |x-a|^alpha*exp(-b*(x-a)^2)
  !    7, Exponential,          (a,b)       |x-(a+b)/2.0|^alpha
  !    8, Rational,             (a,inf)     (x-a)^alpha*(x+b)^beta
  !
  !    Input, integer ( kind = 4 ) M, the order of the highest moment to
  !    be calculated.  This value is only needed when KIND = 8.
  !
  !    Input, real ( kind = 8 ) ALPHA, BETA, the parameters, if required
  !    by the value of KIND.
  !
  implicit none

  real ( kind = 8 ) alpha
  real ( kind = 8 ) beta
  integer ( kind = 4 ) kind
  integer ( kind = 4 ) m
  real ( kind = 8 ) tmp

  if ( kind <= 0 ) then
    call rexit ('PARCHK - Fatal error! - KIND <= 0.')
  end if
  !
  !  Check ALPHA for Gegenbauer, Jacobi, Laguerre, Hermite, Exponential.
  !
  if ( 3 <= kind .and. alpha <= -1.0D+00 ) then
    call rexit ('PARCHK - Fatal error! - 3 <= KIND and ALPHA <= -1.')
  end if
  !
  !  Check BETA for Jacobi.
  !
  if ( kind == 4 .and. beta <= -1.0D+00 ) then
    call rexit ('PARCHK - Fatal error! - KIND == 4 and BETA <= -1.0.')
  end if
  !
  !  Check ALPHA and BETA for rational.
  !
  if ( kind == 8 ) then
    tmp = alpha + beta + m + 1.0D+00
    if ( 0.0D+00 <= tmp .or. tmp <= beta ) then
    call rexit ('PARCHK - Fatal error! - KIND == 8 but condition on ALPHA and BETA fails.')
    end if
  end if

  return
end subroutine parchk



subroutine scqf ( nt, t, mlt, wts, nwts, ndx, swts, st, kind, alpha, beta, a, &
   b )

  !*****************************************************************************80
  !
!! SCQF scales a quadrature formula to a nonstandard interval.
  !
  !  Discussion:
  !
  !    The arrays WTS and SWTS may coincide.
  !
  !    The arrays T and ST may coincide.
  !
  !  Licensing:
  !
  !    This code is distributed under the GNU LGPL license. 
  !
  !  Modified:
  !
  !    27 December 2009
  !
  !  Author:
  !
  !    Original FORTRAN77 version by Sylvan Elhay, Jaroslav Kautsky.
  !    FORTRAN90 version by John Burkardt.
  !
  !  Reference:
  !
  !    Sylvan Elhay, Jaroslav Kautsky,
  !    Algorithm 655: IQPACK, FORTRAN Subroutines for the Weights of 
  !    Interpolatory Quadrature,
  !    ACM Transactions on Mathematical Software,
  !    Volume 13, Number 4, December 1987, pages 399-415.
  !
  !  Parameters:
  !
  !    Input, integer ( kind = 4 ) NT, the number of knots.
  !
  !    Input, real ( kind = 8 ) T(NT), the original knots.
  !
  !    Input, integer ( kind = 4 ) MLT(NT), the multiplicity of the knots.
  !
  !    Input, real ( kind = 8 ) WTS(NWTS), the weights.
  !
  !    Input, integer ( kind = 4 ) NWTS, the number of weights.
  !
  !    Input, integer ( kind = 4 ) NDX(NT), used to index the array WTS.  
  !    For more details see the comments in CAWIQ.
  !
  !    Output, real ( kind = 8 ) SWTS(NWTS), the scaled weights.
  !
  !    Output, real ( kind = 8 ) ST(NT), the scaled knots.
  !
  !    Input, integer ( kind = 4 ) KIND, the rule.
  !    1, Legendre,             (a,b)       1.0
  !    2, Chebyshev Type 1,     (a,b)       ((b-x)*(x-a))^(-0.5)
  !    3, Gegenbauer,           (a,b)       ((b-x)*(x-a))^alpha
  !    4, Jacobi,               (a,b)       (b-x)^alpha*(x-a)^beta
  !    5, Generalized Laguerre, (a,+oo)     (x-a)^alpha*exp(-b*(x-a))
  !    6, Generalized Hermite,  (-oo,+oo)   |x-a|^alpha*exp(-b*(x-a)^2)
  !    7, Exponential,          (a,b)       |x-(a+b)/2.0|^alpha
  !    8, Rational,             (a,+oo)     (x-a)^alpha*(x+b)^beta
  !    9, Chebyshev Type 2,     (a,b)       ((b-x)*(x-a))^(+0.5)
  !
  !    Input, real ( kind = 8 ) ALPHA, the value of Alpha, if needed.
  !
  !    Input, real ( kind = 8 ) BETA, the value of Beta, if needed.
  !
  !    Input, real ( kind = 8 ) A, B, the interval endpoints.
  !
  implicit none

  integer ( kind = 4 ) nt
  integer ( kind = 4 ) nwts

  real ( kind = 8 ) a
  real ( kind = 8 ) al
  real ( kind = 8 ) alpha
  real ( kind = 8 ) b
  real ( kind = 8 ) be
  real ( kind = 8 ) beta
  integer ( kind = 4 ) i
  integer ( kind = 4 ) k
  integer ( kind = 4 ) kind
  integer ( kind = 4 ) l
  integer ( kind = 4 ) mlt(nt)
  integer ( kind = 4 ) ndx(nt)
  real ( kind = 8 ) p
  real ( kind = 8 ) shft
  real ( kind = 8 ) slp
  real ( kind = 8 ) st(nt)
  real ( kind = 8 ) swts(nwts)
  real ( kind = 8 ) t(nt)
  real ( kind = 8 ) temp
  real ( kind = 8 ) tmp
  real ( kind = 8 ) wts(nwts)

  temp = epsilon ( temp )

  call parchk ( kind, 1, alpha, beta )

  if ( kind == 1 ) then

    al = 0.0D+00
    be = 0.0D+00

    if ( abs ( b - a ) <= temp ) then
      call rexit ('SCQF - Fatal error! - |B - A| too small.')
    end if

    shft = ( a + b ) / 2.0D+00
    slp = ( b - a ) / 2.0D+00

  else if ( kind == 2 ) then

    al = -0.5D+00
    be = -0.5D+00

    if ( abs ( b - a ) <= temp ) then
      call rexit ('SCQF - Fatal error! - |B - A| too small.')
    end if

    shft = ( a + b ) / 2.0D+00
    slp = ( b - a ) / 2.0D+00

  else if ( kind == 3 ) then

    al = alpha
    be = alpha

    if ( abs ( b - a ) <= temp ) then
      call rexit ('SCQF - Fatal error! - |B - A| too small.')
    end if

    shft = ( a + b ) / 2.0D+00
    slp = ( b - a ) / 2.0D+00

  else if ( kind == 4 ) then

    al = alpha
    be = beta

    if ( abs ( b - a ) <= temp ) then
      call rexit ('SCQF - Fatal error! - |B - A| too small.')
    end if

    shft = ( a + b ) / 2.0D+00
    slp = ( b - a ) / 2.0D+00

  else if ( kind == 5 ) then

    if ( b <= 0.0D+00 ) then
      call rexit ('SCQF - Fatal error! - |B - A| too small.')
    end if

    shft = a
    slp = 1.0D+00 / b
    al = alpha
    be = 0.0D+00

  else if ( kind == 6 ) then

    if ( b <= 0.0D+00 ) then
      call rexit ('SCQF - Fatal error! - |B - A| too small.')
    end if

    shft = a
    slp = 1.0D+00 / sqrt ( b )
    al = alpha
    be = 0.0D+00

  else if ( kind == 7 ) then

    al = alpha
    be = 0.0D+00

    if ( abs ( b - a ) <= temp ) then
      call rexit ('SCQF - Fatal error! - |B - A| too small.')
    end if

    shft = ( a + b ) / 2.0D+00
    slp = ( b - a ) / 2.0D+00

  else if ( kind == 8 ) then

    if ( a + b <= 0.0D+00 ) then
      call rexit ('SCQF - Fatal error! - A + B <= 0.')
    end if

    shft = a
    slp = a + b
    al = alpha
    be = beta

  else if ( kind == 9 ) then

    al = 0.5D+00
    be = 0.5D+00

    if ( abs ( b - a ) <= temp ) then
      call rexit ('SCQF - Fatal error! - |B - A| too small.')
    end if

    shft = ( a + b ) / 2.0D+00
    slp = ( b - a ) / 2.0D+00

  end if

  p = slp**( al + be + 1.0D+00 )

  do k = 1, nt

    st(k) = shft + slp * t(k)
    l = abs ( ndx(k) )

    if ( l /= 0 ) then
      tmp = p
      do i = l, l + mlt(k) - 1
        swts(i) = wts(i) * tmp
        tmp = tmp * slp
      end do
    end if

  end do

  return
end subroutine scqf

subroutine sgqf ( nt, aj, bj, zemu, t, wts )

  !*****************************************************************************80
  !
!! SGQF computes knots and weights of a Gauss Quadrature formula.
  !
  !  Discussion:
  !
  !    This routine computes all the knots and weights of a Gauss quadrature
  !    formula with simple knots from the Jacobi matrix and the zero-th
  !    moment of the weight function, using the Golub-Welsch technique.
  !
  !  Licensing:
  !
  !    This code is distributed under the GNU LGPL license. 
  !
  !  Modified:
  !
  !    04 January 2010
  !
  !  Author:
  !
  !    Original FORTRAN77 version by Sylvan Elhay, Jaroslav Kautsky.
  !    FORTRAN90 version by John Burkardt.
  !
  !  Reference:
  !
  !    Sylvan Elhay, Jaroslav Kautsky,
  !    Algorithm 655: IQPACK, FORTRAN Subroutines for the Weights of 
  !    Interpolatory Quadrature,
  !    ACM Transactions on Mathematical Software,
  !    Volume 13, Number 4, December 1987, pages 399-415.
  !
  !  Parameters:
  !
  !    Input, integer ( kind = 4 ) NT, the number of knots.
  !
  !    Input, real ( kind = 8 ) AJ(NT), the diagonal of the Jacobi matrix.
  !
  !    Input/output, real ( kind = 8 ) BJ(NT), the subdiagonal of the Jacobi 
  !    matrix, in entries 1 through NT-1.  On output, BJ has been overwritten.
  !
  !    Input, real ( kind = 8 ) ZEMU, the zero-th moment of the weight function.
  !
  !    Output, real ( kind = 8 ) T(NT), the knots.
  !
  !    Output, real ( kind = 8 ) WTS(NT), the weights.
  !
  implicit none

  integer ( kind = 4 ) nt

  real ( kind = 8 ) aj(nt)
  real ( kind = 8 ) bj(nt)
  real ( kind = 8 ) t(nt)
  real ( kind = 8 ) wts(nt)
  real ( kind = 8 ) zemu
  !
  !  Exit if the zero-th moment is not positive.
  !
  if ( zemu <= 0.0D+00 ) then
    call rexit ('SGQF - Fatal error! - ZEMU <= 0.')
  end if
  !
  !  Set up vectors for IMTQLX.
  !
  t(1:nt) = aj(1:nt)

  wts(1) = sqrt ( zemu )
  wts(2:nt) = 0.0D+00
  !
  !  Diagonalize the Jacobi matrix.
  !
  call imtqlx ( nt, t, bj, wts )

  wts(1:nt) = wts(1:nt)**2

  return
end subroutine sgqf



==> anc/Package/compounds/src/interfaces.f90 <==
!!! interfaces.f90 ---
!!
!! Author: Evangelos Evangelou
!! Created: Thu, 19 Jun, 2014 11:34 (BST)
!! Last-Updated: Sat, 28 Nov, 2015 16:13 (GMT)
!!     Update #: 15
!!
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!!
!!! Commentary: Contains general-purpose functions
!!
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!


module interfaces
  implicit none

! !!!!!!!!!!!!!!!!!!!!!!!!!!! Correlation functions !!!!!!!!!!!!!!!!!!!!!!!!!!!
!   interface
!     elemental double precision function matern (d, kappa)
!       double precision, intent(in) :: d, kappa
!     end function matern
!   end interface


!!!!!!!!!!!!!!!!!!!!!!!!!!!! Auxliary functions !!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  interface
    elemental function isfinite (x)
      double precision, intent(in) :: x
      integer isfinite
    end function isfinite
  end interface

  interface
    elemental double precision function flog1pexp (x)
      double precision, intent(in) :: x
    end function flog1pexp
  end interface

  interface
    elemental double precision function flog1mexp (x)
      double precision, intent(in) :: x
    end function flog1mexp
  end interface

  interface
    elemental double precision function flogexpm1 (x)
      double precision, intent(in) :: x
    end function flogexpm1
  end interface

  interface
    elemental double precision function flog1p (x)
      double precision, intent(in) :: x
    end function flog1p
  end interface

  interface
    elemental double precision function fexpm1 (x)
      double precision, intent(in) :: x
    end function fexpm1
  end interface

  interface
    elemental double precision function fgamma (x)
      double precision, intent(in) :: x
    end function fgamma
  end interface

  interface
    elemental double precision function flgamma (x)
      double precision, intent(in) :: x
    end function flgamma
  end interface

  interface
    elemental double precision function fdigamma (x)
      double precision, intent(in) :: x
    end function fdigamma
  end interface

  interface
    elemental double precision function ftrigamma (x)
      double precision, intent(in) :: x
    end function ftrigamma
  end interface

  interface
    elemental double precision function fbesselk (x, k)
      double precision, intent(in) :: x, k
    end function fbesselk
  end interface

  interface
    elemental double precision function fbesselkexp (x, k)
      double precision, intent(in) :: x, k
    end function fbesselkexp
  end interface

  interface
    elemental double precision function fbesselkratio (x, ktop, kbot)
      double precision, intent(in) :: x, ktop, kbot
    end function fbesselkratio
  end interface

  interface
    elemental double precision function flogbesselkdk (x, kappa)
      double precision, intent(in) :: x, kappa
    end function flogbesselkdk
  end interface


!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!! RNG !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  interface
    subroutine rngini ()
    end subroutine rngini
  end interface

  interface
    subroutine rngend ()
    end subroutine rngend
  end interface


!!!!!!!!!!!!!!!!!!!!!!!!!! Random sample functions !!!!!!!!!!!!!!!!!!!!!!!!!!

  interface
    double precision function randnorm ()
    end function randnorm
  end interface

  interface
    double precision function randunif ()
    end function randunif
  end interface

  interface
    pure double precision function randt (d)
      double precision, intent(in) :: d
    end function randt
  end interface

  interface
    pure double precision function randgamma (shp)
      double precision, intent(in) :: shp
    end function randgamma
  end interface

  interface
    pure double precision function randchisq (df)
      double precision, intent(in) :: df
    end function randchisq
  end interface


!!!!!!!!!!!!!!!!!!!!!!!!!!! Probability functions !!!!!!!!!!!!!!!!!!!!!!!!!!!
  interface
    elemental double precision function logprobt (q, d)
      double precision, intent(in) :: q, d
    end function logprobt
  end interface

  interface
    elemental double precision function logborpt (q, d)
      double precision, intent(in) :: q, d
    end function logborpt
  end interface

  interface
    elemental double precision function quantt (p, d)
      double precision, intent(in) :: p, d
    end function quantt
  end interface

  interface
    elemental double precision function logpdft (x, d)
      double precision, intent(in) :: x, d
    end function logpdft
  end interface

  interface
    elemental double precision function logprobnorm (q)
      double precision, intent(in) :: q
    end function logprobnorm
  end interface

  interface
    elemental double precision function logborpnorm (q)
      double precision, intent(in) :: q
    end function logborpnorm
  end interface

  interface
    elemental double precision function quantnorm (p)
      double precision, intent(in) :: p
    end function quantnorm
  end interface

  interface
    elemental double precision function logpdfnorm (x)
      double precision, intent(in) :: x
    end function logpdfnorm
  end interface

  interface
    elemental double precision function logproblogis (q)
      double precision, intent(in) :: q
    end function logproblogis
  end interface

  interface
    elemental double precision function logborplogis (q)
      double precision, intent(in) :: q
    end function logborplogis
  end interface

  interface
    elemental double precision function quantlogis (p)
      double precision, intent(in) :: p
    end function quantlogis
  end interface

  interface
    elemental double precision function logpdflogis (x)
      double precision, intent(in) :: x
    end function logpdflogis
  end interface

  interface
    elemental double precision function logprobgamma (q,a)
      double precision, intent(in) :: q, a
    end function logprobgamma
  end interface

  interface
    elemental double precision function logborpgamma (q,a)
      double precision, intent(in) :: q, a
    end function logborpgamma
  end interface

  interface
    elemental double precision function quantgamma (p,a)
      double precision, intent(in) :: p, a
    end function quantgamma
  end interface

  interface
    elemental double precision function logpdfgamma (x,a)
      double precision, intent(in) :: x, a
    end function logpdfgamma
  end interface
end module interfaces



! Local Variables:
! compile-command: "R CMD SHLIB"
! End:


==> anc/Package/compounds/src/laplaprx.f90 <==
subroutine logf_calc (logf_eta, logf_deta, logf_heta, &
   y,alpha,Fmat,beta,Gmat,offset,u,&
   cm1,l,m,n,linkpar,ilink)
  use interfaces
  use linkfcn
  implicit none 
  integer, intent(in) :: cm1, n, m, l, y(n), ilink
  double precision, intent(in) :: Fmat(n,l), Gmat(n,m), beta(l), &
     alpha(cm1), linkpar, u(m), offset(n)
  double precision, intent(out) :: logf_eta(n), logf_deta(n), logf_heta(n)
  double precision eta(n), tmp, &
     eta0, eta1, loggamma0, loggamma1, loggamma0_deta, loggamma1_deta, &
     loggamma0_heta, loggamma1_heta, tmp2
  integer i
  eta = offset
  call dgemv ("n",n,l,1d0,Fmat,n,beta,1,1d0,eta,1)
  call dgemv ("n",n,m,1d0,Gmat,n,u,1,1d0,eta,1)
  do i = 1, n
    if (y(i) .eq. 0) then
      eta1 = alpha(1) + eta(i)
      loggamma1 = invlink(eta1,linkpar,ilink)
      logf_eta(i) = loggamma1
      loggamma1_deta = invlinkdz(eta1,linkpar,ilink)
      logf_deta(i) = loggamma1_deta
      loggamma1_heta = invlinkhz(eta1,linkpar,ilink)
      logf_heta(i) = loggamma1_heta
    else if (y(i) .eq. cm1) then
      eta0 = alpha(cm1) + eta(i)
      loggamma0 = invlink(eta0,linkpar,ilink)
      loggamma0_deta = invlinkdz(eta0,linkpar,ilink)
      loggamma0_heta = invlinkhz(eta0,linkpar,ilink)
      tmp = flog1mexp(loggamma0)
      logf_eta(i) = tmp
      tmp = exp(-tmp)
      logf_deta(i) = loggamma0_deta*(1d0-tmp)
      tmp2 = tmp*(1d0-tmp)
      logf_heta(i) = tmp2*loggamma0_deta*loggamma0_deta &
         + (1d0-tmp)*loggamma0_heta
    else
      eta1 = alpha(y(i)+1) + eta(i)
      eta0 = alpha(y(i)) + eta(i)
      loggamma1 = invlink(eta1,linkpar,ilink)
      loggamma0 = invlink(eta0,linkpar,ilink)
      loggamma1_deta = invlinkdz(eta1,linkpar,ilink)
      loggamma0_deta = invlinkdz(eta0,linkpar,ilink)
      loggamma1_heta = invlinkhz(eta1,linkpar,ilink)
      loggamma0_heta = invlinkhz(eta0,linkpar,ilink)
      tmp = flog1mexp(loggamma0 - loggamma1)
      logf_eta(i) = loggamma1 + tmp
      tmp = exp(-tmp)
      logf_deta(i) = loggamma1_deta*tmp + loggamma0_deta*(1d0-tmp)
      tmp2 = tmp*(1d0-tmp)
      logf_heta(i) = tmp2*(loggamma1_deta*loggamma1_deta &
         + loggamma0_deta*loggamma0_deta &
         - 2d0*loggamma0_deta*loggamma1_deta) &
         + tmp*loggamma1_heta + (1d0-tmp)*loggamma0_heta
    end if
  end do
end subroutine logf_calc


subroutine logcondyu (logf,logf_du,logf_hu,y,alpha,Fmat,beta,Gmat,offset,u,&
   cm1,l,m,n,linkpar,ilink)
  use interfaces
  use linkfcn
  implicit none 
  integer, intent(in) :: cm1, n, m, l, y(n), ilink
  double precision, intent(in) :: Fmat(n,l), Gmat(n,m), beta(l), &
     alpha(cm1), linkpar, u(m), offset(n)
  double precision, intent(out) :: logf, logf_du(m), logf_hu(m,m)
  integer j
  double precision logf_eta(n), logf_deta(n), logf_heta(n), fg(n)
  call logf_calc (logf_eta, logf_deta, logf_heta, &
   y,alpha,Fmat,beta,Gmat,offset,u,&
   cm1,l,m,n,linkpar,ilink)
  logf = sum(logf_eta)
  call dgemv ("t",n,m,1d0,Gmat,n,logf_deta,1,0d0,logf_du,1)
  do j = 1, m
    fg = Gmat(:,j)*logf_heta
    call dgemv ("t",n,j,1d0,Gmat,n,fg,1,0d0,logf_hu(:,j),1)
  end do
end subroutine logcondyu

subroutine logcondyu_deriv (ll_dalpha,ll_dbeta,ll_dssq,ll_dphi,&
   y,alpha,Fmat,beta,Gmat,offset,u,Hinv,Tinv,Tinvussq,uTussqh,&
   dTmat,ssq,cm1,l,m,n,linkpar,ilink)
  use interfaces
  use linkfcn
  implicit none 
  integer, intent(in) :: cm1, n, m, l, y(n), ilink
  double precision, intent(in) :: Fmat(n,l), Gmat(n,m), beta(l), &
     alpha(cm1), linkpar, u(m), Hinv(m,m), Tinvussq(m), ssq, Tinv(m,m), &
     uTussqh, dTmat(m,m), offset(n)
  double precision, intent(out) :: ll_dalpha(cm1), ll_dbeta(l), ll_dssq, &
     ll_dphi 
  double precision :: duda1(m,cm1), dudb1(m,l), duds1(m), dudf1(m)
  double precision eta(n), tmp0, tmp1, &
     eta0, eta1, loggamma0, loggamma1, loggamma0_deta, loggamma1_deta, &
     loggamma0_heta, loggamma1_heta, loggamma0_3eta, loggamma1_3eta, &
     g1(m), tmp2, f1(l), loggammad_deta, &
     loggammad_heta, tmp3, HTu(m)
  double precision L1(n), L2(n), L3(n), &
     L1a1, L1a0, L2a1, L2a0, L3a1, L3a0, L3mat(n,cm1)
  double precision GHinv(n,m), hgg(n,m), hggl(n), hggs(n) 
  double precision Gduda(n,cm1), F_Gdudb(n,l), Gduds(n), dtrs
  double precision dTTinvussq(m), Gdudf(n), dTf(m,m), dTT(m,m), TdTT(m,m)
  integer i
  eta = offset
  call dgemv ("n",n,l,1d0,Fmat,n,beta,1,1d0,eta,1)
  call dgemv ("n",n,m,1d0,Gmat,n,u,1,1d0,eta,1)
  duda1 = 0d0
  dudb1 = 0d0
  dudf1 = 0d0
  ll_dalpha = 0d0
  L3mat = 0d0
  do i = 1, n
    g1 = Gmat(i,:)
    f1 = Fmat(i,:)
    if (y(i) .eq. 0) then
      eta1 = alpha(1) + eta(i)
      loggamma1 = invlink(eta1,linkpar,ilink)
      loggamma1_deta = invlinkdz(eta1,linkpar,ilink)
      loggamma1_heta = invlinkhz(eta1,linkpar,ilink)
      loggamma1_3eta = invlink3z(eta1,linkpar,ilink)
      L1a1 = loggamma1_deta
      L1(i) = loggamma1_deta
      L2a1 = loggamma1_heta
      L2(i) = loggamma1_heta
      L3a1 = loggamma1_3eta
      L3mat(i,1) = loggamma1_3eta
      L3(i) = loggamma1_3eta
      call daxpy (m,L2a1,g1,1,duda1(:,1),1)
      ll_dalpha(1) = ll_dalpha(1) + L1a1
      call dger (m,l,L2(i),g1,1,f1,1,dudb1,m)
    else if (y(i) .eq. cm1) then
      eta0 = alpha(y(i)) + eta(i)
      loggamma0 = invlink(eta0,linkpar,ilink)
      loggamma0_deta = invlinkdz(eta0,linkpar,ilink)
      loggammad_deta = -loggamma0_deta
      loggamma0_heta = invlinkhz(eta0,linkpar,ilink)
      loggammad_heta = -loggamma0_heta
      loggamma0_3eta = invlink3z(eta0,linkpar,ilink)
      tmp1 = flog1mexp(loggamma0)
      tmp1 = exp(-tmp1)
      tmp0 = 1d0-tmp1
      tmp2 = tmp1*tmp0
      tmp3 = tmp2*(tmp0 - tmp1)
      L1a0 = tmp0*loggamma0_deta
      L1(i) = L1a0
      L2a0 = -tmp2*loggamma0_deta*loggammad_deta + tmp0*loggamma0_heta
      L2(i) = L2a0
      L3a0 = -tmp3*loggamma0_deta*loggammad_deta*loggammad_deta &
         - tmp2*loggamma0_deta*loggammad_heta &
         - 2d0*tmp2*loggamma0_heta*loggammad_deta &
         + tmp0*loggamma0_3eta
      L3mat(i,y(i)) = L3a0
      L3(i) = L3a0
      call daxpy (m,L2a0,g1,1,duda1(:,y(i)),1)
      ll_dalpha(y(i)) = ll_dalpha(y(i)) + L1a0
      call dger (m,l,L2(i),g1,1,f1,1,dudb1,m)
    else
      eta1 = alpha(y(i)+1) + eta(i)
      eta0 = alpha(y(i)) + eta(i)
      loggamma1 = invlink(eta1,linkpar,ilink)
      loggamma0 = invlink(eta0,linkpar,ilink)
      loggamma1_deta = invlinkdz(eta1,linkpar,ilink)
      loggamma0_deta = invlinkdz(eta0,linkpar,ilink)
      loggammad_deta = loggamma1_deta - loggamma0_deta
      loggamma1_heta = invlinkhz(eta1,linkpar,ilink)
      loggamma0_heta = invlinkhz(eta0,linkpar,ilink)
      loggammad_heta = loggamma1_heta - loggamma0_heta
      loggamma1_3eta = invlink3z(eta1,linkpar,ilink)
      loggamma0_3eta = invlink3z(eta0,linkpar,ilink)
      tmp1 = flog1mexp(loggamma0 - loggamma1)
      tmp1 = exp(-tmp1)
      tmp0 = 1d0-tmp1
      tmp2 = tmp1*tmp0
      tmp3 = tmp2*(tmp0 - tmp1)
      L1a1 = tmp1*loggamma1_deta
      L1a0 = tmp0*loggamma0_deta
      L1(i) = L1a1 + L1a0
      L2a1 = tmp2*loggamma1_deta*loggammad_deta + tmp1*loggamma1_heta
      L2a0 = -tmp2*loggamma0_deta*loggammad_deta + tmp0*loggamma0_heta
      L2(i) = L2a1 + L2a0
      L3a1 = tmp3*loggamma1_deta*loggammad_deta*loggammad_deta &
         + tmp2*loggamma1_deta*loggammad_heta &
         + 2d0*tmp2*loggamma1_heta*loggammad_deta &
         + tmp1*loggamma1_3eta
      L3a0 = -tmp3*loggamma0_deta*loggammad_deta*loggammad_deta &
         - tmp2*loggamma0_deta*loggammad_heta &
         - 2d0*tmp2*loggamma0_heta*loggammad_deta &
         + tmp0*loggamma0_3eta
      L3mat(i,y(i)+1) = L3a1
      L3mat(i,y(i)) = L3a0
      L3(i) = L3a1 + L3a0
      call daxpy (m,L2a1,g1,1,duda1(:,y(i)+1),1)
      call daxpy (m,L2a0,g1,1,duda1(:,y(i)),1)
      ll_dalpha(y(i)+1) = ll_dalpha(y(i)+1) + L1a1
      ll_dalpha(y(i)) = ll_dalpha(y(i)) + L1a0
      call dger (m,l,L2(i),g1,1,f1,1,dudb1,m)
    end if
  end do
  call dsymv ("u",m,1d0,Hinv,m,Tinvussq,1,0d0,HTu,1)
  call dsymm ("r","u",n,m,1d0,Hinv,m,Gmat,n,0d0,GHinv,n)
  hgg = GHinv*Gmat
  hggs = sum(hgg,2)
  hggl = hggs*L3
  ! d/dalpha
  call dgemm ("n","n",n,cm1,m,1d0,GHinv,n,duda1,m,0d0,Gduda,n)
  call dgemv ("t",n,cm1,1d0,Gduda,n,L1,1,1d0,ll_dalpha,1) ! dl/dalpha
  call dgemv ("t",m,cm1,-1d0,duda1,m,HTu,1,1d0,ll_dalpha,1)
  do i = 1, cm1
    L3mat(:,i) = L3mat(:,i) + L3*Gduda(:,i)
  end do
  call dgemv ("t",n,cm1,0.5d0,L3mat,n,hggs,1,1d0,ll_dalpha,1) ! Trace
  ! d/dbeta
  F_Gdudb = Fmat
  call dgemm ("n","n",n,l,m,1d0,GHinv,n,dudb1,m,1d0,F_Gdudb,n)
  call dgemv ("t",n,l,1d0,F_Gdudb,n,L1,1,0d0,ll_dbeta,1) ! dl/dbeta
  call dgemv ("t",m,l,-1d0,dudb1,m,HTu,1,1d0,ll_dbeta,1)
  call dgemv ("t",n,l,0.5d0,F_Gdudb,n,hggl,1,1d0,ll_dbeta,1) ! Trace
  ! d/dssq
  duds1 = Tinvussq/ssq
  call dgemv ("n",n,m,1d0,GHinv,n,duds1,1,0d0,Gduds,1)
  ll_dssq = -.5d0*m/ssq
  ll_dssq = ll_dssq + dot_product(L1,Gduds)
  ll_dssq = ll_dssq + uTussqh/ssq
  ll_dssq = ll_dssq - dot_product(HTu,duds1)
  dtrs = .5d0*Hinv(1,1)*Tinv(1,1)
  do i = 2, m
    dtrs = dtrs + dot_product(Hinv(:i-1,i),Tinv(:i-1,i)) &
       + .5d0*Hinv(i,i)*Tinv(i,i)
  end do
  ll_dssq = ll_dssq + dtrs/(ssq*ssq) + .5d0*dot_product(hggl,Gduds)
  ! d/dphi
  call dsymv ("u",m,1d0,dTmat,m,Tinvussq,1,0d0,dTTinvussq,1)
  call dsymv ("u",m,1d0,Tinv,m,dTTinvussq,1,0d0,dudf1,1)
  call dgemv ("n",n,m,1d0,GHinv,n,dudf1,1,0d0,Gdudf,1)
  do i = 1, m
    dTf(:i,i) = dTmat(:i,i)
    dTf(i+1:,i) = dTmat(i,i+1:)
  end do
  call dsymm ("r","u",m,m,1d0,Tinv,m,dTf,m,0d0,dTT,m)
  call dsymm ("l","u",m,m,1d0,Tinv,m,dTT,m,0d0,TdTT,m)
  ll_dphi = 0d0
  ll_dphi = ll_dphi + dot_product(L1,Gdudf)
  dtrs = 0d0
  do i = 1, m
    dtrs = dtrs + dTT(i,i)
  end do
  ll_dphi = ll_dphi - .5d0*dtrs
  ll_dphi = ll_dphi + .5d0*ssq*dot_product(Tinvussq,dTTinvussq)
  ll_dphi = ll_dphi - dot_product(HTu,dudf1)
  ll_dphi = ll_dphi + .5d0*dot_product(hggl,Gdudf)
  dtrs = .5d0*Hinv(1,1)*TdTT(1,1)
  do i = 2, m
    dtrs = dtrs + dot_product(Hinv(:i-1,i),TdTT(:i-1,i)) &
       + .5d0*Hinv(i,i)*TdTT(i,i)
  end do
  ll_dphi = ll_dphi + dtrs/ssq
end subroutine logcondyu_deriv

subroutine getuhat (logf,logf_du,logf_hu,Tinvussq,uTussqh,&
   y,alpha,Fmat,beta,Gmat,offset,u,&
   cm1,l,m,n,linkpar,ilink,ssq,Tinv,ldhT,luptri)
  use lbfgsbmod
  implicit none 
  integer, intent(in) :: cm1, n, m, l, y(n), ilink
  double precision, intent(in) :: Fmat(n,l), Gmat(n,m), beta(l), &
     alpha(cm1), linkpar, Tinv(m,m), ssq, ldhT, offset(n)
  logical, intent(in) :: luptri(m,m)
  double precision, intent(inout) :: u(m)
  double precision, intent(out) :: logf, logf_du(m), logf_hu(m,m), &
     Tinvussq(m), uTussqh
  double precision xl(m), xu(m), Tinvssq(m,m), ssqinv
  integer xnb(m), iflag, i
  integer, parameter :: maxit=500
  type(lbfgsb_store) :: store
  double precision, parameter :: pgtol = 1d-5, factr = 1d1
  xnb = 0
  iflag = 0
  ssqinv = 1d0/ssq
  where(luptri) Tinvssq = ssqinv*Tinv
  do i = 1, maxit
    call dsymv ("u",m,1d0,Tinvssq,m,u,1,0d0,Tinvussq,1)
    uTussqh = .5d0*dot_product(u,Tinvussq)
    call logcondyu (logf,logf_du,logf_hu,y,alpha,Fmat,beta,Gmat,offset,u,&
       cm1,l,m,n,linkpar,ilink)
    logf = uTussqh - logf
    logf_du = Tinvussq - logf_du
    call lbfgsb (m,u,xl,xu,xnb,logf,logf_du,factr,pgtol,iflag,store)
    if (iflag == 0) then
      exit
    else if (iflag < 0) then
      call rwarn ('The Newton agorithm didn''t converge')
      exit
    end if
  end do
  if (iflag > 0) then
    call rwarn ('The Newton algorithm needs more iterations')
  end if
  logf = logf + .5d0*m*log(ssq) + ldhT
  where (luptri) logf_hu = Tinvssq - logf_hu
end subroutine getuhat

subroutine deriv_uhat (dalpha, dbeta, dssq, dphi, &
   y,alpha,Fmat,beta,Gmat,offset,u,&
   cm1,l,m,n,linkpar,ilink,ssq,Tinv,dTmat,luptri,lneed_phi)
  use interfaces
  use linkfcn
  implicit none 
  integer, intent(in) :: cm1, n, m, l, y(n), ilink
  double precision, intent(in) :: Fmat(n,l), Gmat(n,m), beta(l), &
     alpha(cm1), linkpar, Tinv(m,m), ssq, dTmat(m,m), offset(n), u(m)
  logical, intent(in) :: luptri(m,m), lneed_phi
  double precision, intent(out) :: dalpha(m,cm1), dbeta(m,l), dssq(m), dphi(m)
  double precision logf_eta(n), logf_deta(n), logf_heta(n), fg(n)
  integer i, j
  double precision Amat(m,m), TiTTi(m,m), TTi(m,m)
  double precision psi_dalpha0, psi_dalpha1, psi_dbeta(n,l)
  double precision ssqinv, ssqinv2
  double precision eta_noa(n), eta0, eta1, log_fdiff, fdiff, fdiff2, &
     log_g0_f, log_g0_d, log_g0_h, log_g1_f, log_g1_d, log_g1_h, &
     g0_f, g0_d, g0_h, g1_f, g1_d, g1_h, Grow(m)
  call logf_calc(logf_eta,logf_deta,logf_heta,&
     y,alpha,Fmat,beta,Gmat,offset,u,&
     cm1,l,m,n,linkpar,ilink)
  ssqinv = 1d0/ssq
  where(luptri) Amat = Tinv*ssqinv
  do j = 1, m
    fg = Gmat(:,j)*logf_heta
    call dgemv ("t",n,j,-1d0,Gmat,n,fg,1,1d0,Amat(:,j),1)
  end do
  call dpotrf ("u",m,Amat,m,i)
  dalpha = 0d0
  eta_noa = offset
  call dgemv ("n",n,l,1d0,Fmat,n,beta,1,1d0,eta_noa,1)
  call dgemv ("n",n,m,1d0,Gmat,n,u,1,1d0,eta_noa,1)
  do i = 1, n
    Grow = Gmat(i,:)
    if (y(i) .eq. 0) then
      eta1 = alpha(1) + eta_noa(i)
      log_g1_f = invlink(eta1,linkpar,ilink)
      log_g1_d = invlinkdz(eta1,linkpar,ilink)
      log_g1_h = invlinkhz(eta1,linkpar,ilink)
      log_fdiff = log_g1_f
      fdiff = exp(-log_fdiff)
      fdiff2 = fdiff*fdiff
      g1_f = exp(log_g1_f)
      g1_d = log_g1_d*g1_f
      g1_h = log_g1_h*g1_f + log_g1_d*g1_d
      psi_dalpha1 = g1_h*fdiff - g1_d*(g1_d)*fdiff2
      dalpha(:,1) = dalpha(:,1) + Grow*psi_dalpha1
    else if (y(i) .eq. cm1) then
      eta0 = alpha(cm1) + eta_noa(i)
      log_g0_f = invlink(eta0,linkpar,ilink)
      log_g0_d = invlinkdz(eta0,linkpar,ilink)
      log_g0_h = invlinkhz(eta0,linkpar,ilink)
      log_fdiff = flog1mexp(log_g0_f)
      fdiff = exp(-log_fdiff)
      fdiff2 = fdiff*fdiff
      g0_f = exp(log_g0_f)
      g0_d = log_g0_d*g0_f
      g0_h = log_g0_h*g0_f + log_g0_d*g0_d
      psi_dalpha0 = -g0_h*fdiff - g0_d*(g0_d)*fdiff2
      dalpha(:,cm1) = dalpha(:,cm1) + Grow*psi_dalpha0
    else
      eta0 = alpha(y(i)) + eta_noa(i)
      eta1 = alpha(y(i)+1) + eta_noa(i)
      log_g0_f = invlink(eta0,linkpar,ilink)
      log_g0_d = invlinkdz(eta0,linkpar,ilink)
      log_g0_h = invlinkhz(eta0,linkpar,ilink)
      log_g1_f = invlink(eta1,linkpar,ilink)
      log_g1_d = invlinkdz(eta1,linkpar,ilink)
      log_g1_h = invlinkhz(eta1,linkpar,ilink)
      log_fdiff = log_g1_f + flog1mexp(log_g0_f - log_g1_f)
      fdiff = exp(-log_fdiff)
      fdiff2 = fdiff*fdiff
      g0_f = exp(log_g0_f)
      g0_d = log_g0_d*g0_f
      g0_h = log_g0_h*g0_f + log_g0_d*g0_d
      g1_f = exp(log_g1_f)
      g1_d = log_g1_d*g1_f
      g1_h = log_g1_h*g1_f + log_g1_d*g1_d
      psi_dalpha0 = -g0_h*fdiff + g0_d*(g1_d - g0_d)*fdiff2
      psi_dalpha1 = g1_h*fdiff - g1_d*(g1_d - g0_d)*fdiff2
      dalpha(:,y(i)) = dalpha(:,y(i)) + Grow*psi_dalpha0
      dalpha(:,y(i)+1) = dalpha(:,y(i)+1) + Grow*psi_dalpha1
    end if
  end do
  call dpotrs ("u",m,cm1,Amat,m,dalpha,m,i)
  do j = 1, l
    psi_dbeta(:,j) = logf_heta*Fmat(:,j)
  end do
  call dgemm ("t","n",m,l,n,1d0,Gmat,n,psi_dbeta,n,0d0,dbeta,m)
  call dpotrs ("u",m,l,Amat,m,dbeta,m,i)
  ssqinv2 = ssqinv*ssqinv
  call dsymv ("u",m,ssqinv2,Tinv,m,u,1,0d0,dssq,1)
  call dpotrs ("u",m,1,Amat,m,dssq,m,i)
  if (lneed_phi) then
    call dsymm ("r","u",m,m,1d0,Tinv,m,dTmat,m,0d0,TTi,m)
    call dsymm ("l","u",m,m,1d0,Tinv,m,TTi,m,0d0,TiTTi,m)
    call dsymv ("u",m,ssqinv,TiTTi,m,u,1,0d0,dphi,1)
    call dpotrs ("u",m,1,Amat,m,dphi,m,i)
  else
    dphi = 0d0
  end if
end subroutine deriv_uhat

subroutine parlikelihood (ll,ll_dalpha,ll_dbeta,ll_dssq,ll_dphi,&
   phi,dm,y,alpha,Fmat,beta,Gmat,ssq,offset,u,u_grad,u_hess,Hinv,&
   cm1,l,m,n,linkpar,ilink,covpar,icov)
  use covfun
  implicit none 
  integer, intent(in) :: cm1, n, m, l, y(n), ilink, icov
  double precision, intent(in) :: Fmat(n,l), Gmat(n,m), beta(l), &
     alpha(cm1), linkpar, dm(m,m), phi, ssq, covpar, offset(n)
  double precision, intent(out) :: ll, ll_dalpha(cm1), ll_dbeta(l), &
     ll_dssq, ll_dphi, u_grad(m), Hinv(m,m), u_hess(m,m)
  double precision, intent(inout) :: u(m)
  double precision ldhT, Tinv(m,m), logf_u, ldh_H, dmsc(m,m), Hch(m,m), &
     uTussqh, dTmat(m,m)
  double precision Tinvussq(m)
  logical luptri(m,m)
  integer i
  logical lneed_phi
  double precision phi0
  lneed_phi = need_phi(icov)
  if (lneed_phi) phi0 = max(tiny(phi),phi)
  do i = 1, m
    luptri(:i,i) = .true.
    luptri(i+1:,i) = .false.
  end do
  if (lneed_phi) then
    where (luptri)
      dmsc = dm/phi0
    end where
  else
    where (luptri)
      dmsc = dm
    end where
  end if
  where (luptri)
    Tinv = spcor(dmsc,covpar,icov)
    dTmat = spcor_dh(dmsc,covpar,icov)
    dTmat = -dTmat*dmsc/phi0
  end where
  call fill_symmetric_matrix(dTmat,m)
  call oppdf (m,Tinv,ldhT)
  call getuhat (logf_u,u_grad,u_hess,Tinvussq,uTussqh,&
     y,alpha,Fmat,beta,Gmat,offset,u,&
     cm1,l,m,n,linkpar,ilink,ssq,Tinv,ldhT,luptri)
  Hch = u_hess
  call dpotrf ("u",m,Hch,m,i)
  if (i .ne. 0) then
    call rexit ("Non-posdef Hessian for u.")
  end if
  ldh_H = 0d0
  do i = 1, m
    ldh_H = ldh_H + log(Hch(i,i))
  end do
  Hinv = Hch
  call dpotri ("u",m,Hinv,m,i)
  ll = -logf_u - ldh_H
  call logcondyu_deriv (ll_dalpha,ll_dbeta,ll_dssq,ll_dphi,&
     y,alpha,Fmat,beta,Gmat,offset,u,Hinv,Tinv,Tinvussq,uTussqh,&
     dTmat,ssq,cm1,l,m,n,linkpar,ilink)
  if (.not.lneed_phi) then
    ll_dphi = 0d0
  end if
end subroutine parlikelihood

subroutine fit_model_compounds (ll,ll_dalpha,ll_dbeta,ll_dssq,ll_dphi,&
   phi,dm,y,alpha,Fmat,beta,Gmat,ssq,offset,u,u_grad,u_hess,Hinv,cm1,l,m,n,&
   linkpar,ilink,covpar,icov,maxit,fnx,grnorm)
  use lbfgsbmod
  use covfun, only: need_phi
  use linkfcn, only: flink
  implicit none 
  integer, intent(in) :: cm1, n, m, l, y(n), ilink, icov
  double precision, intent(in) :: Fmat(n,l), Gmat(n,m),  &
     linkpar, dm(m,m), covpar, offset(n)
  double precision, intent(out) :: ll, ll_dalpha(cm1), ll_dbeta(l), &
     ll_dssq, ll_dphi, u_grad(m), Hinv(m,m), u_hess(m,m)
  double precision, intent(inout) :: u(m), beta(l), alpha(cm1), phi, ssq
  double precision, dimension(cm1+l+2) :: xl, xu, par, grx
  integer xnb(cm1+l+2), iflag, i, j, nx
  integer, intent(inout) :: maxit
  double precision, intent(out) :: fnx(maxit), grnorm(maxit)
  type(lbfgsb_store) :: store
  double precision, parameter :: pgtol = 1d-4, factr = 1d7
  logical lneed_phi
  double precision alpha_lbound, alpha_ubound, alpha_lstart, alpha_ustart
  lneed_phi = need_phi(icov)
  alpha_lbound = flink(-9d0, linkpar, ilink)
  alpha_ubound = flink(-1d-4, linkpar, ilink)
  alpha_lstart = alpha_lbound + 0.9d0*abs(alpha_lbound)
  alpha_ustart = alpha_ubound - 0.9d0*abs(alpha_ubound)
  nx = cm1+l+1
  if (lneed_phi) then
    nx = nx + 1
  end if
  xnb = 0
  xnb(1) = 1
  xnb(2:cm1) = 1   ! Lower bound on alpha
  xnb(cm1+l+1) = 1 ! Lower bound on ssq
  xnb(cm1+l+2) = 1 ! Lower bound on phi
  xl = 0d0
  xu = 0d0
  iflag = 0
  xl(1) = alpha_lbound
  par(1) = max(alpha_lstart, alpha(1))
  do j = 2, cm1
    par(j) = max(alpha(j) - alpha(j-1), 1d-4)
    xl(j) = 1d-6
  end do
  if (cm1 .gt. 1) then
    xnb(cm1) = 2
    xu(cm1) = alpha_ubound
    par(cm1) = min(alpha_ustart, par(cm1))
  end if
  par(cm1+1:cm1+l) = beta
  par(cm1+l+1) = max(ssq, 1d-5)
  xl(cm1+l+1) = 1d-6
  par(cm1+l+2) = max(phi,1d-5)
  xl(cm1+l+2) = 1d-6
  do i = 1, maxit
    alpha(1) = par(1)
    do j = 2, cm1
      alpha(j) = par(j) + alpha(j-1)
    end do
    beta = par(cm1+1:cm1+l)
    ssq = par(cm1+l+1)
    phi = par(cm1+l+2)
    call parlikelihood (ll,ll_dalpha,ll_dbeta,ll_dssq,ll_dphi,&
       phi,dm,y,alpha,Fmat,beta,Gmat,ssq,offset,u,u_grad,u_hess,Hinv,cm1,l,m,n,&
       linkpar,ilink,covpar,icov)
    fnx(i) = -ll
    grx(1:cm1) = ll_dalpha
    do j = 2, cm1
      grx(:j-1) = grx(:j-1) + ll_dalpha(j)
    end do
    grx(cm1+1:cm1+l) = ll_dbeta
    grx(cm1+l+1) = ll_dssq
    grx(cm1+l+2) = ll_dphi
    grx = -grx
    grnorm(i) = sqrt(dot_product(grx,grx))
    call lbfgsb (nx,par,xl,xu,xnb,fnx(i),grx,factr,pgtol,iflag,store)
    if (iflag == 0) then
      exit
    else if (iflag < 0) then
      call rwarn ('Parameter optimisation didn''t converge.')
      exit
    end if
  end do
  if (iflag > 0) then
    call rwarn ('Parameter optimisation needs more iterations.')
  end if
  maxit = i
end subroutine fit_model_compounds

subroutine calc_uhat_deriv (dalpha, dbeta, dssq, dphi, &
   y,alpha,Fmat,beta,Gmat,offset,u,dm,&
   cm1,l,m,n,linkpar,ilink,ssq,phi,covpar,icov)
  use covfun
  implicit none 
  integer, intent(in) :: cm1, n, m, l, y(n), ilink, icov
  double precision, intent(in) :: Fmat(n,l), Gmat(n,m), beta(l), &
     alpha(cm1), linkpar, ssq, offset(n), u(m), phi, covpar, dm(m,m)
  double precision, intent(out) :: dalpha(m,cm1), dbeta(m,l), dssq(m), &
     dphi(m)
  integer i
  double precision dTmat(m,m), Tinv(m,m), dmsc(m,m), phi0, ldhT
  logical luptri(m,m), lneed_phi
  do i = 1, m
    luptri(:i,i) = .true.
    luptri(i+1:,i) = .false.
  end do
  lneed_phi = need_phi(icov)
  if (lneed_phi) then
    phi0 = max(tiny(phi),phi)
    where (luptri)
      dmsc = dm/phi0
    end where
  else
    where (luptri)
      dmsc = dm
    end where
  end if
  where (luptri)
    Tinv = spcor(dmsc,covpar,icov)
    dTmat = spcor_dh(dmsc,covpar,icov)
    dTmat = -dTmat*dmsc/phi0
  end where
  call fill_symmetric_matrix(dTmat,m)
  call oppdf (m,Tinv,ldhT)
  call deriv_uhat (dalpha, dbeta, dssq, dphi, &
   y,alpha,Fmat,beta,Gmat,offset,u,&
   cm1,l,m,n,linkpar,ilink,ssq,Tinv,dTmat,luptri,lneed_phi)
end subroutine calc_uhat_deriv



==> anc/Package/compounds/src/lbfgsbmod.f90 <==
!! L-BFGS-B is released under the “New BSD License” (aka “Modified BSD
!! License” or “3-clause license”)


!! This version allows unlimited redistribution for any purpose as long as
!! its copyright notices and the license's disclaimers of warranty are
!! maintained. The license also contains a clause restricting use of the
!! names of contributors for endorsement of a derived work without specific
!! permission.
!!  
!! Copyright (c) 2011, C. Zhu, R. Byrd, J. Nocedal and J.L Morales
!! All rights reserved.
!!  
!! Redistribution and use in source and binary forms, with or without
!! modification, are permitted provided that the following conditions are met:
!!     * Redistributions of source code must retain the above copyright
!!       notice, this list of conditions and the following disclaimer.
!!     * Redistributions in binary form must reproduce the above copyright
!!       notice, this list of conditions and the following disclaimer in the
!!       documentation and/or other materials provided with the distribution.
!!     * Neither the name of the <organization> nor the
!!       names of its contributors may be used to endorse or promote products
!!       derived from this software without specific prior written permission.
!!  
!! THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
!! ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
!! WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
!! DISCLAIMED. IN NO EVENT SHALL <COPYRIGHT HOLDER> BE LIABLE FOR ANY
!! DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
!! (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
!! LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND
!! ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
!! (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
!! SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


module lbfgsbmod

  implicit none

  private

  type lbfgsb_store
    logical :: lsv(4)
    integer :: isv(44)
    double precision :: dsv(29)
    character(60) :: csv
    character(60) :: ctask
    integer, pointer :: wrki(:)
    double precision, pointer :: wrka(:)
  end type lbfgsb_store

  public lbfgsb, lbfgsb_store

contains

  subroutine lbfgsb (n,x,xl,xu,xnb,f,g,factr,pgtol,iflag,store)

    integer, intent(in) :: n, xnb(n)
    integer, intent(inout) :: iflag
    double precision, intent(inout) :: x(n)
    double precision, intent(in) :: f, g(n), factr, pgtol, xl(n), xu(n)
    type(lbfgsb_store), intent(inout) :: store
    integer, parameter :: iprint=-1, msv = 10

    integer ::   lws,lr,lz,lt,ld,lsg,lwa,lyg, &
       lsgo,lwy,lsy,lss,lyy,lwt,lwn,lsnd,lygo
    integer, pointer :: iwa(:)
    double precision, pointer :: wa(:)

    if (iflag == 0) then
      store%ctask = 'START'
      store%isv(1)  = msv*n
      store%isv(2)  = msv**2
      store%isv(3)  = 4*msv**2
      store%isv(4)  = 1
      store%isv(5)  = store%isv(4)  + store%isv(1)
      store%isv(6)  = store%isv(5)  + store%isv(1)
      store%isv(7)  = store%isv(6)  + store%isv(2)
      store%isv(8)  = store%isv(7)  + store%isv(2)
      store%isv(9)  = store%isv(8)  + store%isv(2)
      store%isv(10) = store%isv(9)  + store%isv(2)
      store%isv(11) = store%isv(10) + store%isv(3)
      store%isv(12) = store%isv(11) + store%isv(3)
      store%isv(13) = store%isv(12) + n
      store%isv(14) = store%isv(13) + n
      store%isv(15) = store%isv(14) + n
      store%isv(16) = store%isv(15) + n
      store%isv(17) = store%isv(16) + 8*msv
      store%isv(18) = store%isv(17) + msv
      store%isv(19) = store%isv(18) + msv
      store%isv(20) = store%isv(19) + msv
      ! Allocate arrays:
      allocate (store%wrki(3*n))
      allocate (store%wrka(2*msv*n+4*n+12*msv*msv+12*msv))
    end if
    iwa => store%wrki
    wa => store%wrka
    lws  = store%isv(4)
    lwy  = store%isv(5)
    lsy  = store%isv(6)
    lss  = store%isv(7)
    lyy  = store%isv(8)
    lwt  = store%isv(9)
    lwn  = store%isv(10)
    lsnd = store%isv(11)
    lz   = store%isv(12)
    lr   = store%isv(13)
    ld   = store%isv(14)
    lt   = store%isv(15)
    lwa  = store%isv(16)
    lsg  = store%isv(17)
    lsgo = store%isv(18)
    lyg  = store%isv(19)
    lygo = store%isv(20)

    call mainlb(n,msv,x,xl,xu,xnb,f,g,factr,pgtol, &
       wa(lws:lws+n*msv-1),wa(lwy:lwy+n*msv-1),wa(lsy:lsy+msv*msv-1),&
       wa(lss:lss+msv*msv-1),wa(lyy:lyy+msv*msv-1),wa(lwt:lwt+msv*msv-1), &
       wa(lwn:lwn+4*msv*msv-1),wa(lsnd:lsnd+4*msv*msv-1),wa(lz:lz+n-1),&
       wa(lr:lr+n-1), wa(ld:ld+n-1),wa(lt:lt+n-1),wa(lwa:lwa+8*msv-1),&
       wa(lsg:lsg+msv-1),wa(lsgo:lsgo+msv-1),wa(lyg:lyg+ msv-1),&
       wa(lygo:lygo+msv-1), &
       iwa(1:n),iwa(n+1:2*n),iwa(2*n+1:3*n),store%ctask,iprint, &
       store%csv,store%lsv,store%isv(22:44),store%dsv)

    if (store%ctask(1:4) .eq. 'CONV') then
      iflag = 0
    else if (store%ctask(1:4) .eq. 'ABNO') then
      iflag = -1
    else if (store%ctask(1:5) .eq. 'ERROR') then
      iflag = -2
    else if (store%ctask(1:2) .eq. 'FG') then
      iflag = 1
    else if (store%ctask(1:5) .eq. 'NEW_X') then
      iflag = 2
    else
      iflag = -3
    end if
  end subroutine lbfgsb


  subroutine mainlb(n, m, x, l, u, nbd, f, g, factr, pgtol, ws, wy, &
     sy, ss, yy, wt, wn, snd, z, r, d, t, wa, sg, &
     sgo, yg, ygo, index, iwhere, indx2, task, &
     iprint, csave, lsave, isave, dsave)

    character(60) ::     task, csave
    logical ::          lsave(4)
    integer ::          n, m, iprint, nbd(n), index(n), &
       iwhere(n), indx2(n), isave(23)
    double precision :: f, factr, pgtol, &
       x(n), l(n), u(n), g(n), z(n), r(n), d(n), t(n), &
       wa(8*m), sg(m), sgo(m), yg(m), ygo(m), &
       ws(n, m), wy(n, m), sy(m, m), ss(m, m), yy(m, m), &
       wt(m, m), wn(2*m, 2*m), snd(2*m, 2*m), dsave(29)

    ! ************

    ! Subroutine mainlb

    ! This subroutine solves bound constrained optimization problems by
    ! using the compact formula of the limited memory BFGS updates.

    ! n is an integer variable.
    ! On entry n is the number of variables.
    ! On exit n is unchanged.

    ! m is an integer variable.
    ! On entry m is the maximum number of variable metric
    ! corrections allowed in the limited memory matrix.
    ! On exit m is unchanged.

    ! x is a double precision array of dimension n.
    ! On entry x is an approximation to the solution.
    ! On exit x is the current approximation.

    ! l is a double precision array of dimension n.
    ! On entry l is the lower bound of x.
    ! On exit l is unchanged.

    ! u is a double precision array of dimension n.
    ! On entry u is the upper bound of x.
    ! On exit u is unchanged.

    ! nbd is an integer array of dimension n.
    ! On entry nbd represents the type of bounds imposed on the
    ! variables, and must be specified as follows:
    ! nbd(i)=0 if x(i) is unbounded,
    ! 1 if x(i) has only a lower bound,
    ! 2 if x(i) has both lower and upper bounds,
    ! 3 if x(i) has only an upper bound.
    ! On exit nbd is unchanged.

    ! f is a double precision variable.
    ! On first entry f is unspecified.
    ! On final exit f is the value of the function at x.

    ! g is a double precision array of dimension n.
    ! On first entry g is unspecified.
    ! On final exit g is the value of the gradient at x.

    ! factr is a double precision variable.
    ! On entry factr >= 0 is specified by the user.  The iteration
    ! will stop when

    ! (f^k - f^{k+1})/max{|f^k|,|f^{k+1}|,1} <= factr*epsmch

    ! where epsmch is the machine precision, which is automatically
    ! generated by the code.
    ! On exit factr is unchanged.

    ! pgtol is a double precision variable.
    ! On entry pgtol >= 0 is specified by the user.  The iteration
    ! will stop when

    ! max{|proj g_i | i = 1, ..., n} <= pgtol

    ! where pg_i is the ith component of the projected gradient.
    ! On exit pgtol is unchanged.

    ! ws, wy, sy, and wt are double precision working arrays used to
    ! store the following information defining the limited memory
    ! BFGS matrix:
    ! ws, of dimension n x m, stores S, the matrix of s-vectors;
    ! wy, of dimension n x m, stores Y, the matrix of y-vectors;
    ! sy, of dimension m x m, stores S'Y;
    ! ss, of dimension m x m, stores S'S;
    ! yy, of dimension m x m, stores Y'Y;
    ! wt, of dimension m x m, stores the Cholesky factorization
    ! of (theta*S'S+LD^(-1)L'); see eq.
    ! (2.26) in [3].

    ! wn is a double precision working array of dimension 2m x 2m
    ! used to store the LEL^T factorization of the indefinite matrix
    ! K = [-D -Y'ZZ'Y/theta     L_a'-R_z'  ]
    ! [L_a -R_z           theta*S'AA'S ]

    ! where     E = [-I  0]
    ! [ 0  I]

    ! snd is a double precision working array of dimension 2m x 2m
    ! used to store the lower triangular part of
    ! N = [Y' ZZ'Y   L_a'+R_z']
    ! [L_a +R_z  S'AA'S   ]

    ! z(n),r(n),d(n),t(n),wa(8*m) are double precision working arrays.
    ! z is used at different times to store the Cauchy point and
    ! the Newton point.

    ! sg(m),sgo(m),yg(m),ygo(m) are double precision working arrays.

    ! index is an integer working array of dimension n.
    ! In subroutine freev, index is used to store the free and fixed
    ! variables at the Generalized Cauchy Point (GCP).

    ! iwhere is an integer working array of dimension n used to record
    ! the status of the vector x for GCP computation.
    ! iwhere(i)=0 or -3 if x(i) is free and has bounds,
    ! 1       if x(i) is fixed at l(i), and l(i) .ne. u(i)
    ! 2       if x(i) is fixed at u(i), and u(i) .ne. l(i)
    ! 3       if x(i) is always fixed, i.e.,  u(i)=x(i)=l(i)
    ! -1       if x(i) is always free, i.e., no bounds on it.

    ! indx2 is an integer working array of dimension n.
    ! Within subroutine cauchy, indx2 corresponds to the array iorder.
    ! In subroutine freev, a list of variables entering and leaving
    ! the free set is stored in indx2, and it is passed on to
    ! subroutine formk with this information.

    ! task is a working string of characters of length 60 indicating
    ! the current job when entering and leaving this subroutine.

    ! iprint is an INTEGER variable that must be set by the user.
    ! It controls the frequency and type of output generated:
    ! iprint<0    no output is generated;
    ! iprint=0    print only one line at the last iteration;
    ! 0<iprint<99 print also f and |proj g| every iprint iterations;
    ! iprint=99   print details of every iteration except n-vectors;
    ! iprint=100  print also the changes of active set and final x;
    ! iprint>100  print details of every iteration including x and g;
    ! When iprint > 0, the file iterate.dat will be created to
    ! summarize the iteration.

    ! csave is a working string of characters of length 60.

    ! lsave is a logical working array of dimension 4.

    ! isave is an integer working array of dimension 23.

    ! dsave is a double precision working array of dimension 29.


    ! Subprograms called

    ! L-BFGS-B Library ... cauchy, subsm, lnsrlb, formk,

    ! errclb, prn1lb, prn2lb, prn3lb, active, projgr,

    ! freev, cmprlb, matupd, formt.

    ! Minpack2 Library ... timer.

    ! Linpack Library ... dcopy, ddot.


    ! References:

    ! [1] R. H. Byrd, P. Lu, J. Nocedal and C. Zhu, ``A limited
    ! memory algorithm for bound constrained optimization'',
    ! SIAM J. Scientific Computing 16 (1995), no. 5, pp. 1190--1208.

    ! [2] C. Zhu, R.H. Byrd, P. Lu, J. Nocedal, ``L-BFGS-B: FORTRAN
    ! Subroutines for Large Scale Bound Constrained Optimization''
    ! Tech. Report, NAM-11, EECS Department, Northwestern University,
    ! 1994.

    ! [3] R. Byrd, J. Nocedal and R. Schnabel "Representations of
    ! Quasi-Newton Matrices and their use in Limited Memory Methods'',
    ! Mathematical Programming 63 (1994), no. 4, pp. 129-156.

    ! (Postscript files of these papers are available via anonymous
    ! ftp to eecs.nwu.edu in the directory pub/lbfgs/lbfgs_bcm.)

    ! *  *  *

    ! NEOS, November 1994. (Latest revision June 1996.)
    ! Optimization Technology Center.
    ! Argonne National Laboratory and Northwestern University.
    ! Written by
    ! Ciyou Zhu
    ! in collaboration with R.H. Byrd, P. Lu-Chen and J. Nocedal.


    ! ************

    logical ::          prjctd,cnstnd,boxed,updatd,wrk
    integer ::          i,k,nintol,itfile,iback,nskip, &
       head,col,iter,itail,iupdat, &
       nint,nfgv,info,ifun, &
       iword,nfree,nact,ileave,nenter
    double precision :: theta,fold,ddot,dr,rr,tol, &
       xstep,sbgnrm,ddum,dnorm,dtd,epsmch, &
       gd,gdold,stp,stpmx
    double precision :: one,zero
    parameter        (one=1.0d0,zero=0.0d0)

    if (task == 'START') then

      ! Generate the current machine precision.

      epsmch = epsilon(1d0)

      ! Initialize counters and scalars when task='START'.

      ! for the limited memory BFGS matrices:
      col    = 0
      head   = 1
      theta  = one
      iupdat = 0
      updatd = .false.

      ! for operation counts:
      iter   = 0
      nfgv   = 0
      nint   = 0
      nintol = 0
      nskip  = 0
      nfree  = n

      ! for stopping tolerance:
      tol = factr*epsmch

      ! 'info' records the termination information.
      info = 0

      !        if (iprint >= 1) then
      !        ! open a summary file 'iterate.dat'
      !            open (8, file = 'iterate.dat', status = 'unknown')
      !            itfile = 8
      !        endif

      ! Check the input arguments for errors.

      call errclb(n,m,factr,l,u,nbd,task,info,k)
      if (task(1:5) == 'ERROR') then
        return
      endif

      ! Initialize iwhere & project x onto the feasible set.

      call active(n,l,u,nbd,x,iwhere,iprint,prjctd,cnstnd,boxed)

      ! The end of the initialization.

    else
      ! restore local variables.

      prjctd = lsave(1)
      cnstnd = lsave(2)
      boxed  = lsave(3)
      updatd = lsave(4)

      nintol = isave(1)
      itfile = isave(3)
      iback  = isave(4)
      nskip  = isave(5)
      head   = isave(6)
      col    = isave(7)
      itail  = isave(8)
      iter   = isave(9)
      iupdat = isave(10)
      nint   = isave(12)
      nfgv   = isave(13)
      info   = isave(14)
      ifun   = isave(15)
      iword  = isave(16)
      nfree  = isave(17)
      nact   = isave(18)
      ileave = isave(19)
      nenter = isave(20)

      theta  = dsave(1)
      fold   = dsave(2)
      tol    = dsave(3)
      dnorm  = dsave(4)
      epsmch = dsave(5)
      gd     = dsave(11)
      stpmx  = dsave(12)
      sbgnrm = dsave(13)
      stp    = dsave(14)
      gdold  = dsave(15)
      dtd    = dsave(16)

      ! After returning from the driver go to the point where execution
      ! is to resume.

      if (task(1:5) == 'FG_LN') goto 666
      if (task(1:5) == 'NEW_X') goto 777
      if (task(1:5) == 'FG_ST') goto 111
      if (task(1:4) == 'STOP') then
        if (task(7:9) == 'CPU') then
          ! restore the previous iterate.
          call dcopy(n,t,1,x,1)
          call dcopy(n,r,1,g,1)
          f = fold
        endif
        goto 999
      endif
    endif

    ! Compute f0 and g0.

    task = 'FG_START'
    ! return to the driver to calculate f and g; reenter at 111.
    goto 1000
111 continue
    nfgv = 1

    ! Compute the infinity norm of the (-) projected gradient.

    call projgr(n,l,u,nbd,x,g,sbgnrm)

    if (sbgnrm <= pgtol) then
      ! terminate the algorithm.
      task = 'CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL'
      goto 999
    endif

    ! ----------------- the beginning of the loop --------------------------

222 continue
    iword = -1

    if ( .NOT. cnstnd .AND. col > 0) then
      ! skip the search for GCP.
      call dcopy(n,x,1,z,1)
      wrk = updatd
      nint = 0
      goto 333
    endif

    ! cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc

    ! Compute the Generalized Cauchy Point (GCP).

    ! cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc

    call cauchy(n,x,l,u,nbd,g,indx2,iwhere,t,d,z, &
       m,wy,ws,sy,wt,theta,col,head, &
       wa(1),wa(2*m+1),wa(4*m+1),wa(6*m+1),nint, &
       sg,yg,iprint,sbgnrm,info,epsmch)
    if (info /= 0) then
      ! singular triangular system detected; refresh the lbfgs memory.
      info   = 0
      col    = 0
      head   = 1
      theta  = one
      iupdat = 0
      updatd = .false.
      goto 222
    endif
    nintol = nintol + nint

    ! Count the entering and leaving variables for iter > 0;
    ! find the index set of free and active variables at the GCP.

    call freev(n,nfree,index,nenter,ileave,indx2, &
       iwhere,wrk,updatd,cnstnd,iprint,iter)

    nact = n - nfree

333 continue

    ! If there are no free variables or B=theta*I, then
    ! skip the subspace minimization.

    if (nfree == 0 .OR. col == 0) goto 555

    ! cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc

    ! Subspace minimization.

    ! cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc

    ! Form  the LEL^T factorization of the indefinite
    ! matrix    K = [-D -Y'ZZ'Y/theta     L_a'-R_z'  ]
    ! [L_a -R_z           theta*S'AA'S ]
    ! where     E = [-I  0]
    ! [ 0  I]

    if (wrk) call formk(n,nfree,index,nenter,ileave,indx2,iupdat, &
       updatd,wn,snd,m,ws,wy,sy,theta,col,head,info)
    if (info /= 0) then
      ! nonpositive definiteness in Cholesky factorization;
      ! refresh the lbfgs memory and restart the iteration.
      info   = 0
      col    = 0
      head   = 1
      theta  = one
      iupdat = 0
      updatd = .false.
      goto 222
    endif

    ! compute r=-Z'B(xcp-xk)-Z'g (using wa(2m+1)=W'(xcp-x)
    ! from 'cauchy').
    call cmprlb(n,m,x,g,ws,wy,sy,wt,z,r,wa,index, &
       theta,col,head,nfree,cnstnd,info)
    if (info /= 0) goto 444
    ! call the direct method.
    call subsm(n,m,nfree,index,l,u,nbd,z,r,ws,wy,theta, &
       col,head,iword,wa,wn,iprint,info)
444 continue
    if (info /= 0) then
      ! singular triangular system detected;
      ! refresh the lbfgs memory and restart the iteration.
      info   = 0
      col    = 0
      head   = 1
      theta  = one
      iupdat = 0
      updatd = .false.
      goto 222
    endif

555 continue

    ! cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc

    ! Line search and optimality tests.

    ! cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc

    ! Generate the search direction d:=z-x.

    do 40 i = 1, n
      d(i) = z(i) - x(i)
40  ENDDO
666 continue
    call lnsrlb(n,l,u,nbd,x,f,fold,gd,gdold,g,d,r,t,z,stp,dnorm, &
       dtd,xstep,stpmx,iter,ifun,iback,nfgv,info,task, &
       boxed,cnstnd,csave,isave(22),dsave(17))
    if (info /= 0 .OR. iback >= 20) then
      ! restore the previous iterate.
      call dcopy(n,t,1,x,1)
      call dcopy(n,r,1,g,1)
      f = fold
      if (col == 0) then
        ! abnormal termination.
        if (info == 0) then
          info = -9
          ! restore the actual number of f and g evaluations etc.
          nfgv = nfgv - 1
          ifun = ifun - 1
          iback = iback - 1
        endif
        task = 'ABNORMAL_TERMINATION_IN_LNSRCH'
        iter = iter + 1
        goto 999
      else
        ! refresh the lbfgs memory and restart the iteration.
        if (info == 0) nfgv = nfgv - 1
        info   = 0
        col    = 0
        head   = 1
        theta  = one
        iupdat = 0
        updatd = .false.
        task   = 'RESTART_FROM_LNSRCH'
        goto 222
      endif
    else if (task(1:5) == 'FG_LN') then
      ! return to the driver for calculating f and g; reenter at 666.
      goto 1000
    else
      ! calculate and print out the quantities related to the new X.
      iter = iter + 1

      ! Compute the infinity norm of the projected (-)gradient.

      call projgr(n,l,u,nbd,x,g,sbgnrm)

      goto 1000
    endif
777 continue

    ! Test for termination.

    if (sbgnrm <= pgtol) then
      ! terminate the algorithm.
      task = 'CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL'
      goto 999
    endif

    ddum = max(abs(fold), abs(f), one)
    if ((fold - f) <= tol*ddum) then
      ! terminate the algorithm.
      task = 'CONVERGENCE: REL_REDUCTION_OF_F <= FACTR*EPSMCH'
      if (iback >= 10) info = -5
      ! i.e., to issue a warning if iback>10 in the line search.
      goto 999
    endif

    ! Compute d=newx-oldx, r=newg-oldg, rr=y'y and dr=y's.

    do 42 i = 1, n
      r(i) = g(i) - r(i)
42  ENDDO
    rr = ddot(n,r,1,r,1)
    if (stp == one) then
      dr = gd - gdold
      ddum = -gdold
    else
      dr = (gd - gdold)*stp
      call dscal(n,stp,d,1)
      ddum = -gdold*stp
    endif

    if (dr <= epsmch*ddum) then
      ! skip the L-BFGS update.
      nskip = nskip + 1
      updatd = .false.
      goto 888
    endif

    ! cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc

    ! Update the L-BFGS matrix.

    ! cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc

    updatd = .true.
    iupdat = iupdat + 1

    ! Update matrices WS and WY and form the middle matrix in B.

    call matupd(n,m,ws,wy,sy,ss,d,r,itail, &
       iupdat,col,head,theta,rr,dr,stp,dtd)

    ! Form the upper half of the pds T = theta*SS + L*D^(-1)*L';
    ! Store T in the upper triangular of the array wt;
    ! Cholesky factorize T to J*J' with
    ! J' stored in the upper triangular of wt.

    call formt(m,wt,sy,ss,col,theta,info)

    if (info /= 0) then
      ! nonpositive definiteness in Cholesky factorization;
      ! refresh the lbfgs memory and restart the iteration.
      info = 0
      col = 0
      head = 1
      theta = one
      iupdat = 0
      updatd = .false.
      goto 222
    endif

    ! Now the inverse of the middle matrix in B is

    ! [  D^(1/2)      O ] [ -D^(1/2)  D^(-1/2)*L' ]
    ! [ -L*D^(-1/2)   J ] [  0        J'          ]

888 continue

    ! -------------------- the end of the loop -----------------------------

    goto 222
999 continue
1000 continue

    ! Save local variables.

    lsave(1)  = prjctd
    lsave(2)  = cnstnd
    lsave(3)  = boxed
    lsave(4)  = updatd

    isave(1)  = nintol
    isave(3)  = itfile
    isave(4)  = iback
    isave(5)  = nskip
    isave(6)  = head
    isave(7)  = col
    isave(8)  = itail
    isave(9)  = iter
    isave(10) = iupdat
    isave(12) = nint
    isave(13) = nfgv
    isave(14) = info
    isave(15) = ifun
    isave(16) = iword
    isave(17) = nfree
    isave(18) = nact
    isave(19) = ileave
    isave(20) = nenter

    dsave(1)  = theta
    dsave(2)  = fold
    dsave(3)  = tol
    dsave(4)  = dnorm
    dsave(5)  = epsmch
    dsave(11) = gd
    dsave(12) = stpmx
    dsave(13) = sbgnrm
    dsave(14) = stp
    dsave(15) = gdold
    dsave(16) = dtd

    return

  end subroutine mainlb

  !======================= The end of mainlb =============================

  subroutine active(n, l, u, nbd, x, iwhere, iprint, &
     prjctd, cnstnd, boxed)

    logical ::          prjctd, cnstnd, boxed
    integer ::          n, iprint, nbd(n), iwhere(n)
    double precision :: x(n), l(n), u(n)

    ! ************

    ! Subroutine active

    ! This subroutine initializes iwhere and projects the initial x to
    ! the feasible set if necessary.

    ! iwhere is an integer array of dimension n.
    ! On entry iwhere is unspecified.
    ! On exit iwhere(i)=-1  if x(i) has no bounds
    ! 3   if l(i)=u(i)
    ! 0   otherwise.
    ! In cauchy, iwhere is given finer gradations.


    ! *  *  *

    ! NEOS, November 1994. (Latest revision June 1996.)
    ! Optimization Technology Center.
    ! Argonne National Laboratory and Northwestern University.
    ! Written by
    ! Ciyou Zhu
    ! in collaboration with R.H. Byrd, P. Lu-Chen and J. Nocedal.


    ! ************

    integer ::          nbdd,i
    double precision :: zero
    parameter        (zero=0.0d0)

    ! Initialize nbdd, prjctd, cnstnd and boxed.

    nbdd = 0
    prjctd = .false.
    cnstnd = .false.
    boxed = .true.

    ! Project the initial x to the easible set if necessary.

    do 10 i = 1, n
      if (nbd(i) > 0) then
        if (nbd(i) <= 2 .AND. x(i) <= l(i)) then
          if (x(i) < l(i)) then
            prjctd = .true.
            x(i) = l(i)
          endif
          nbdd = nbdd + 1
        else if (nbd(i) >= 2 .AND. x(i) >= u(i)) then
          if (x(i) > u(i)) then
            prjctd = .true.
            x(i) = u(i)
          endif
          nbdd = nbdd + 1
        endif
      endif
10  ENDDO

    ! Initialize iwhere and assign values to cnstnd and boxed.

    do 20 i = 1, n
      if (nbd(i) /= 2) boxed = .FALSE. 
      if (nbd(i) == 0) then
        ! this variable is always free
        iwhere(i) = -1

        ! otherwise set x(i)=mid(x(i), u(i), l(i)).
      else
        cnstnd = .true.
        if (nbd(i) == 2 .AND. u(i) - l(i) <= zero) then
          ! this variable is always fixed
          iwhere(i) = 3
        else
          iwhere(i) = 0
        endif
      endif
20  ENDDO

    return

  end subroutine active

  !======================= The end of active =============================

  subroutine bmv(m, sy, wt, col, v, p, info)

    integer :: m, col, info
    double precision :: sy(m, m), wt(m, m), v(2*col), p(2*col)

    ! ************

    ! Subroutine bmv

    ! This subroutine computes the product of the 2m x 2m middle matrix
    !	in the compact L-BFGS formula of B and a 2m vector v;
    !	it returns the product in p.

    ! m is an integer variable.
    ! On entry m is the maximum number of variable metric corrections
    ! used to define the limited memory matrix.
    ! On exit m is unchanged.

    ! sy is a double precision array of dimension m x m.
    ! On entry sy specifies the matrix S'Y.
    ! On exit sy is unchanged.

    ! wt is a double precision array of dimension m x m.
    ! On entry wt specifies the upper triangular matrix J' which is
    ! the Cholesky factor of (thetaS'S+LD^(-1)L').
    ! On exit wt is unchanged.

    ! col is an integer variable.
    ! On entry col specifies the number of s-vectors (or y-vectors)
    ! stored in the compact L-BFGS formula.
    ! On exit col is unchanged.

    ! v is a double precision array of dimension 2col.
    ! On entry v specifies vector v.
    ! On exit v is unchanged.

    ! p is a double precision array of dimension 2col.
    ! On entry p is unspecified.
    ! On exit p is the product Mv.

    ! info is an integer variable.
    ! On entry info is unspecified.
    ! On exit info = 0       for normal return,
    ! = nonzero for abnormal return when the system
    ! to be solved by dtrsl is singular.

    ! Subprograms called:

    ! Linpack ... dtrsl.


    ! *  *  *

    ! NEOS, November 1994. (Latest revision June 1996.)
    ! Optimization Technology Center.
    ! Argonne National Laboratory and Northwestern University.
    ! Written by
    ! Ciyou Zhu
    ! in collaboration with R.H. Byrd, P. Lu-Chen and J. Nocedal.


    ! ************

    integer ::          i,k,i2
    double precision :: sum

    if (col == 0) return

    ! PART I: solve [  D^(1/2)      O ] [ p1 ] = [ v1 ]
    ! [ -L*D^(-1/2)   J ] [ p2 ]   [ v2 ].

    ! solve Jp2=v2+LD^(-1)v1.
    p(col + 1) = v(col + 1)
    do 20 i = 2, col
      i2 = col + i
      sum = 0.0d0
      do 10 k = 1, i - 1
        sum = sum + sy(i,k)*v(k)/sy(k,k)
10    ENDDO
      p(i2) = v(i2) + sum
20  ENDDO
    ! Solve the triangular system
    call dtrsl(wt,m,col,p(col+1),11,info)
    if (info /= 0) return

    ! solve D^(1/2)p1=v1.
    do 30 i = 1, col
      p(i) = v(i)/sqrt(sy(i,i))
30  ENDDO

    ! PART II: solve [ -D^(1/2)   D^(-1/2)*L'  ] [ p1 ] = [ p1 ]
    ! [  0         J'           ] [ p2 ]   [ p2 ].

    ! solve J^Tp2=p2.
    call dtrsl(wt,m,col,p(col+1),01,info)
    if (info /= 0) return

    ! compute p1=-D^(-1/2)(p1-D^(-1/2)L'p2)
    ! =-D^(-1/2)p1+D^(-1)L'p2.
    do 40 i = 1, col
      p(i) = -p(i)/sqrt(sy(i,i))
40  ENDDO
    do 60 i = 1, col
      sum = 0.d0
      do 50 k = i + 1, col
        sum = sum + sy(k,i)*p(col+k)/sy(i,i)
50    ENDDO
      p(i) = p(i) + sum
60  ENDDO

    return

  end subroutine bmv

  !======================== The end of bmv ===============================

  subroutine cauchy(n, x, l, u, nbd, g, iorder, iwhere, t, d, xcp, &
     m, wy, ws, sy, wt, theta, col, head, p, c, wbp, &
     v, nint, sg, yg, iprint, sbgnrm, info, epsmch)

    integer ::          n, m, head, col, nint, iprint, info, &
       nbd(n), iorder(n), iwhere(n)
    double precision :: theta, epsmch, &
       x(n), l(n), u(n), g(n), t(n), d(n), xcp(n), &
       sg(m), yg(m), wy(n, col), ws(n, col), sy(m, m), &
       wt(m, m), p(2*m), c(2*m), wbp(2*m), v(2*m)

    ! ************

    ! Subroutine cauchy

    ! For given x, l, u, g (with sbgnrm > 0), and a limited memory
    ! BFGS matrix B defined in terms of matrices WY, WS, WT, and
    ! scalars head, col, and theta, this subroutine computes the
    ! generalized Cauchy point (GCP), defined as the first local
    ! minimizer of the quadratic

    ! Q(x + s) = g's + 1/2 s'Bs

    ! along the projected gradient direction P(x-tg,l,u).
    ! The routine returns the GCP in xcp.

    ! n is an integer variable.
    ! On entry n is the dimension of the problem.
    ! On exit n is unchanged.

    ! x is a double precision array of dimension n.
    ! On entry x is the starting point for the GCP computation.
    ! On exit x is unchanged.

    ! l is a double precision array of dimension n.
    ! On entry l is the lower bound of x.
    ! On exit l is unchanged.

    ! u is a double precision array of dimension n.
    ! On entry u is the upper bound of x.
    ! On exit u is unchanged.

    ! nbd is an integer array of dimension n.
    ! On entry nbd represents the type of bounds imposed on the
    ! variables, and must be specified as follows:
    ! nbd(i)=0 if x(i) is unbounded,
    ! 1 if x(i) has only a lower bound,
    ! 2 if x(i) has both lower and upper bounds, and
    ! 3 if x(i) has only an upper bound.
    ! On exit nbd is unchanged.

    ! g is a double precision array of dimension n.
    ! On entry g is the gradient of f(x).  g must be a nonzero vector.
    ! On exit g is unchanged.

    ! iorder is an integer working array of dimension n.
    ! iorder will be used to store the breakpoints in the piecewise
    ! linear path and free variables encountered. On exit,
    ! iorder(1),...,iorder(nleft) are indices of breakpoints
    ! which have not been encountered;
    ! iorder(nleft+1),...,iorder(nbreak) are indices of
    ! encountered breakpoints; and
    ! iorder(nfree),...,iorder(n) are indices of variables which
    ! have no bound constraits along the search direction.

    ! iwhere is an integer array of dimension n.
    ! On entry iwhere indicates only the permanently fixed (iwhere=3)
    ! or free (iwhere= -1) components of x.
    ! On exit iwhere records the status of the current x variables.
    ! iwhere(i)=-3  if x(i) is free and has bounds, but is not moved
    ! 0   if x(i) is free and has bounds, and is moved
    ! 1   if x(i) is fixed at l(i), and l(i) .ne. u(i)
    ! 2   if x(i) is fixed at u(i), and u(i) .ne. l(i)
    ! 3   if x(i) is always fixed, i.e.,  u(i)=x(i)=l(i)
    ! -1  if x(i) is always free, i.e., it has no bounds.

    ! t is a double precision working array of dimension n.
    ! t will be used to store the break points.

    ! d is a double precision array of dimension n used to store
    ! the Cauchy direction P(x-tg)-x.

    ! xcp is a double precision array of dimension n used to return the
    ! GCP on exit.

    ! m is an integer variable.
    ! On entry m is the maximum number of variable metric corrections
    ! used to define the limited memory matrix.
    ! On exit m is unchanged.

    ! ws, wy, sy, and wt are double precision arrays.
    ! On entry they store information that defines the
    ! limited memory BFGS matrix:
    ! ws(n,m) stores S, a set of s-vectors;
    ! wy(n,m) stores Y, a set of y-vectors;
    ! sy(m,m) stores S'Y;
    ! wt(m,m) stores the
    ! Cholesky factorization of (theta*S'S+LD^(-1)L').
    ! On exit these arrays are unchanged.

    ! theta is a double precision variable.
    ! On entry theta is the scaling factor specifying B_0 = theta I.
    ! On exit theta is unchanged.

    ! col is an integer variable.
    ! On entry col is the actual number of variable metric
    ! corrections stored so far.
    ! On exit col is unchanged.

    ! head is an integer variable.
    ! On entry head is the location of the first s-vector (or y-vector)
    ! in S (or Y).
    ! On exit col is unchanged.

    ! p is a double precision working array of dimension 2m.
    ! p will be used to store the vector p = W^(T)d.

    ! c is a double precision working array of dimension 2m.
    ! c will be used to store the vector c = W^(T)(xcp-x).

    ! wbp is a double precision working array of dimension 2m.
    ! wbp will be used to store the row of W corresponding
    ! to a breakpoint.

    ! v is a double precision working array of dimension 2m.

    ! nint is an integer variable.
    ! On exit nint records the number of quadratic segments explored
    ! in searching for the GCP.

    ! sg and yg are double precision arrays of dimension m.
    ! On entry sg  and yg store S'g and Y'g correspondingly.
    ! On exit they are unchanged.

    ! iprint is an INTEGER variable that must be set by the user.
    ! It controls the frequency and type of output generated:
    ! iprint<0    no output is generated;
    ! iprint=0    print only one line at the last iteration;
    ! 0<iprint<99 print also f and |proj g| every iprint iterations;
    ! iprint=99   print details of every iteration except n-vectors;
    ! iprint=100  print also the changes of active set and final x;
    ! iprint>100  print details of every iteration including x and g;
    ! When iprint > 0, the file iterate.dat will be created to
    ! summarize the iteration.

    ! sbgnrm is a double precision variable.
    ! On entry sbgnrm is the norm of the projected gradient at x.
    ! On exit sbgnrm is unchanged.

    ! info is an integer variable.
    ! On entry info is 0.
    ! On exit info = 0       for normal return,
    ! = nonzero for abnormal return when the the system
    ! used in routine bmv is singular.

    ! Subprograms called:

    ! L-BFGS-B Library ... hpsolb, bmv.

    ! Linpack ... dscal dcopy, daxpy.


    ! References:

    ! [1] R. H. Byrd, P. Lu, J. Nocedal and C. Zhu, ``A limited
    ! memory algorithm for bound constrained optimization'',
    ! SIAM J. Scientific Computing 16 (1995), no. 5, pp. 1190--1208.

    ! [2] C. Zhu, R.H. Byrd, P. Lu, J. Nocedal, ``L-BFGS-B: FORTRAN
    ! Subroutines for Large Scale Bound Constrained Optimization''
    ! Tech. Report, NAM-11, EECS Department, Northwestern University,
    ! 1994.

    ! (Postscript files of these papers are available via anonymous
    ! ftp to eecs.nwu.edu in the directory pub/lbfgs/lbfgs_bcm.)

    ! *  *  *

    ! NEOS, November 1994. (Latest revision June 1996.)
    ! Optimization Technology Center.
    ! Argonne National Laboratory and Northwestern University.
    ! Written by
    ! Ciyou Zhu
    ! in collaboration with R.H. Byrd, P. Lu-Chen and J. Nocedal.


    ! ************

    logical ::          xlower,xupper,bnded
    integer ::          i,j,col2,nfree,nbreak,pointr, &
       ibp,nleft,ibkmin,iter
    double precision :: f1,f2,dt,dtm,tsum,dibp,zibp,dibp2,bkmin, &
       tu,tl,wmc,wmp,wmw,ddot,tj,tj0,neggi,sbgnrm, &
       f2_org
    double precision :: one,zero
    parameter        (one=1.0d0,zero=0.0d0)

    ! Check the status of the variables, reset iwhere(i) if necessary;
    ! compute the Cauchy direction d and the breakpoints t; initialize
    ! the derivative f1 and the vector p = W'd (for theta = 1).

    if (sbgnrm <= zero) then
      call dcopy(n,x,1,xcp,1)
      return
    endif
    bnded = .true.
    nfree = n + 1
    nbreak = 0
    ibkmin = 0
    bkmin = zero
    col2 = 2*col
    f1 = zero

    ! We set p to zero and build it up as we determine d.

    do 20 i = 1, col2
      p(i) = zero
20  ENDDO

    ! In the following loop we determine for each variable its bound
    ! status and its breakpoint, and update p accordingly.
    ! Smallest breakpoint is identified.

    do 50 i = 1, n
      neggi = -g(i)
      if (iwhere(i) /= 3 .AND. iwhere(i) /= -1) then
        ! if x(i) is not a constant and has bounds,
        ! compute the difference between x(i) and its bounds.
        if (nbd(i) <= 2) tl = x(i) - l(i)
        if (nbd(i) >= 2) tu = u(i) - x(i)

        ! If a variable is close enough to a bound
        ! we treat it as at bound.
        xlower = nbd(i) .le. 2 .and. tl .le. zero
        xupper = nbd(i) .ge. 2 .and. tu .le. zero

        ! reset iwhere(i).
        iwhere(i) = 0
        if (xlower) then
          if (neggi <= zero) iwhere(i) = 1
        else if (xupper) then
          if (neggi >= zero) iwhere(i) = 2
        else
          if (abs(neggi) <= zero) iwhere(i) = -3
        endif
      endif
      pointr = head
      if (iwhere(i) /= 0 .AND. iwhere(i) /= -1) then
        d(i) = zero
      else
        d(i) = neggi
        f1 = f1 - neggi*neggi
        ! calculate p := p - W'e_i* (g_i).
        do 40 j = 1, col
          p(j) = p(j) +  wy(i,pointr)* neggi
          p(col + j) = p(col + j) + ws(i,pointr)*neggi
          pointr = mod(pointr,m) + 1
40      ENDDO
        if (nbd(i) <= 2 .AND. nbd(i) /= 0 &
           .AND. neggi < zero) then
          ! x(i) + d(i) is bounded; compute t(i).
          nbreak = nbreak + 1
          iorder(nbreak) = i
          t(nbreak) = tl/(-neggi)
          if (nbreak == 1 .OR. t(nbreak) < bkmin) then
            bkmin = t(nbreak)
            ibkmin = nbreak
          endif
        else if (nbd(i) >= 2 .AND. neggi > zero) then
          ! x(i) + d(i) is bounded; compute t(i).
          nbreak = nbreak + 1
          iorder(nbreak) = i
          t(nbreak) = tu/neggi
          if (nbreak == 1 .OR. t(nbreak) < bkmin) then
            bkmin = t(nbreak)
            ibkmin = nbreak
          endif
        else
          ! x(i) + d(i) is not bounded.
          nfree = nfree - 1
          iorder(nfree) = i
          if (abs(neggi) > zero) bnded = .FALSE. 
        endif
      endif
50  ENDDO

    ! The indices of the nonzero components of d are now stored
    ! in iorder(1),...,iorder(nbreak) and iorder(nfree),...,iorder(n).
    ! The smallest of the nbreak breakpoints is in t(ibkmin)=bkmin.

    if (theta /= one) then
      ! complete the initialization of p for theta not= one.
      call dscal(col,theta,p(col+1),1)
    endif

    ! Initialize GCP xcp = x.

    call dcopy(n,x,1,xcp,1)

    if (nbreak == 0 .AND. nfree == n + 1) then
      ! is a zero vector, return with the initial xcp as GCP.
      return
    endif

    ! Initialize c = W'(xcp - x) = 0.

    do 60 j = 1, col2
      c(j) = zero
60  ENDDO

    ! Initialize derivative f2.

    f2 =  -theta*f1
    f2_org  =  f2
    if (col > 0) then
      call bmv(m,sy,wt,col,p,v,info)
      if (info /= 0) return
      f2 = f2 - ddot(col2,v,1,p,1)
    endif
    dtm = -f1/f2
    tsum = zero
    nint = 1

    ! If there are no breakpoints, locate the GCP and return.

    if (nbreak == 0) goto 888

    nleft = nbreak
    iter = 1


    tj = zero

    !------------------- the beginning of the loop -------------------------

777 continue

    ! Find the next smallest breakpoint;
    ! compute dt = t(nleft) - t(nleft + 1).

    tj0 = tj
    if (iter == 1) then
      ! Since we already have the smallest breakpoint we need not do
      ! heapsort yet. Often only one breakpoint is used and the
      ! cost of heapsort is avoided.
      tj = bkmin
      ibp = iorder(ibkmin)
    else
      if (iter == 2) then
        ! Replace the already used smallest breakpoint with the
        ! breakpoint numbered nbreak > nlast, before heapsort call.
        if (ibkmin /= nbreak) then
          t(ibkmin) = t(nbreak)
          iorder(ibkmin) = iorder(nbreak)
        endif
        ! Update heap structure of breakpoints
        ! (if iter=2, initialize heap).
      endif
      call hpsolb(nleft,t,iorder,iter-2)
      tj = t(nleft)
      ibp = iorder(nleft)
    endif

    dt = tj - tj0


    ! If a minimizer is within this interval, locate the GCP and return.

    if (dtm < dt) goto 888

    ! Otherwise fix one variable and
    ! reset the corresponding component of d to zero.

    tsum = tsum + dt
    nleft = nleft - 1
    iter = iter + 1
    dibp = d(ibp)
    d(ibp) = zero
    if (dibp > zero) then
      zibp = u(ibp) - x(ibp)
      xcp(ibp) = u(ibp)
      iwhere(ibp) = 2
    else
      zibp = l(ibp) - x(ibp)
      xcp(ibp) = l(ibp)
      iwhere(ibp) = 1
    endif
    if (nleft == 0 .AND. nbreak == n) then
      ! all n variables are fixed,
      ! return with xcp as GCP.
      dtm = dt
      goto 999
    endif

    ! Update the derivative information.

    nint = nint + 1
    dibp2 = dibp**2

    ! Update f1 and f2.

    ! temporarily set f1 and f2 for col=0.
    f1 = f1 + dt*f2 + dibp2 - theta*dibp*zibp
    f2 = f2 - theta*dibp2

    if (col > 0) then
      ! update c = c + dt*p.
      call daxpy(col2,dt,p,1,c,1)

      ! choose wbp,
      ! the row of W corresponding to the breakpoint encountered.
      pointr = head
      do 70 j = 1,col
        wbp(j) = wy(ibp,pointr)
        wbp(col + j) = theta*ws(ibp,pointr)
        pointr = mod(pointr,m) + 1
70    ENDDO

      ! compute (wbp)Mc, (wbp)Mp, and (wbp)M(wbp)'.
      call bmv(m,sy,wt,col,wbp,v,info)
      if (info /= 0) return
      wmc = ddot(col2,c,1,v,1)
      wmp = ddot(col2,p,1,v,1)
      wmw = ddot(col2,wbp,1,v,1)

      ! update p = p - dibp*wbp.
      call daxpy(col2,-dibp,wbp,1,p,1)

      ! complete updating f1 and f2 while col > 0.
      f1 = f1 + dibp*wmc
      f2 = f2 + 2.0d0*dibp*wmp - dibp2*wmw
    endif

    f2 = max(epsmch*f2_org,f2)
    if (nleft > 0) then
      dtm = -f1/f2
      goto 777
      ! to repeat the loop for unsearched intervals.
    else if(bnded) then
      f1 = zero
      f2 = zero
      dtm = zero
    else
      dtm = -f1/f2
    endif

    !------------------- the end of the loop -------------------------------

888 continue
    if (dtm <= zero) dtm = zero
    tsum = tsum + dtm

    ! Move free variables (i.e., the ones w/o breakpoints) and
    ! the variables whose breakpoints haven't been reached.

    call daxpy(n,tsum,d,1,xcp,1)

999 continue

    ! Update c = c + dtm*p = W'(x^c - x)
    ! which will be used in computing r = Z'(B(x^c - x) + g).

    if (col > 0) call daxpy(col2,dtm,p,1,c,1)

    return

  end subroutine cauchy

  !====================== The end of cauchy ==============================

  subroutine cmprlb(n, m, x, g, ws, wy, sy, wt, z, r, wa, index, &
     theta, col, head, nfree, cnstnd, info)

    logical ::          cnstnd
    integer ::          n, m, col, head, nfree, info, index(n)
    double precision :: theta, &
       x(n), g(n), z(n), r(n), wa(4*m), &
       ws(n, m), wy(n, m), sy(m, m), wt(m, m)

    ! ************

    ! Subroutine cmprlb

    ! This subroutine computes r=-Z'B(xcp-xk)-Z'g by using
    ! wa(2m+1)=W'(xcp-x) from subroutine cauchy.

    ! Subprograms called:

    ! L-BFGS-B Library ... bmv.


    ! *  *  *

    ! NEOS, November 1994. (Latest revision June 1996.)
    ! Optimization Technology Center.
    ! Argonne National Laboratory and Northwestern University.
    ! Written by
    ! Ciyou Zhu
    ! in collaboration with R.H. Byrd, P. Lu-Chen and J. Nocedal.


    ! ************

    integer ::          i,j,k,pointr
    double precision :: a1,a2

    if ( .NOT. cnstnd .AND. col > 0) then
      do 26 i = 1, n
        r(i) = -g(i)
26    ENDDO
    else
      do 30 i = 1, nfree
        k = index(i)
        r(i) = -theta*(z(k) - x(k)) - g(k)
30    ENDDO
      call bmv(m,sy,wt,col,wa(2*m+1),wa(1),info)
      if (info /= 0) then
        info = -8
        return
      endif
      pointr = head
      do 34 j = 1, col
        a1 = wa(j)
        a2 = theta*wa(col + j)
        do 32 i = 1, nfree
          k = index(i)
          r(i) = r(i) + wy(k,pointr)*a1 + ws(k,pointr)*a2
32      ENDDO
        pointr = mod(pointr,m) + 1
34    ENDDO
    endif

    return

  end subroutine cmprlb

  !======================= The end of cmprlb =============================

  subroutine errclb(n, m, factr, l, u, nbd, task, info, k)

    character(60) ::     task
    integer ::          n, m, info, k, nbd(n)
    double precision :: factr, l(n), u(n)

    ! ************

    ! Subroutine errclb

    ! This subroutine checks the validity of the input data.


    ! *  *  *

    ! NEOS, November 1994. (Latest revision June 1996.)
    ! Optimization Technology Center.
    ! Argonne National Laboratory and Northwestern University.
    ! Written by
    ! Ciyou Zhu
    ! in collaboration with R.H. Byrd, P. Lu-Chen and J. Nocedal.


    ! ************

    integer ::          i
    double precision :: one,zero
    parameter        (one=1.0d0,zero=0.0d0)

    ! Check the input arguments for errors.

    if (n <= 0) task = 'ERROR: N <= 0'
    if (m <= 0) task = 'ERROR: M <= 0'
    if (factr < zero) task = 'ERROR: FACTR < 0'

    ! Check the validity of the arrays nbd(i), u(i), and l(i).

    do 10 i = 1, n
      if (nbd(i) < 0 .OR. nbd(i) > 3) then
        ! return
        task = 'ERROR: INVALID NBD'
        info = -6
        k = i
      endif
      if (nbd(i) == 2) then
        if (l(i) > u(i)) then
          ! return
          task = 'ERROR: NO FEASIBLE SOLUTION'
          info = -7
          k = i
        endif
      endif
10  ENDDO

    return

  end subroutine errclb

  !======================= The end of errclb =============================

  subroutine formk(n, nsub, ind, nenter, ileave, indx2, iupdat, &
     updatd, wn, wn1, m, ws, wy, sy, theta, col, &
     head, info)

    integer ::          n, nsub, m, col, head, nenter, ileave, iupdat, &
       info, ind(n), indx2(n)
    double precision :: theta, wn(2*m, 2*m), wn1(2*m, 2*m), &
       ws(n, m), wy(n, m), sy(m, m)
    logical ::          updatd

    ! ************

    ! Subroutine formk

    ! This subroutine forms  the LEL^T factorization of the indefinite

    ! matrix    K = [-D -Y'ZZ'Y/theta     L_a'-R_z'  ]
    ! [L_a -R_z           theta*S'AA'S ]
    ! where E = [-I  0]
    ! [ 0  I]
    ! The matrix K can be shown to be equal to the matrix M^[-1]N
    ! occurring in section 5.1 of [1], as well as to the matrix
    ! Mbar^[-1] Nbar in section 5.3.

    ! n is an integer variable.
    ! On entry n is the dimension of the problem.
    ! On exit n is unchanged.

    ! nsub is an integer variable
    ! On entry nsub is the number of subspace variables in free set.
    ! On exit nsub is not changed.

    ! ind is an integer array of dimension nsub.
    ! On entry ind specifies the indices of subspace variables.
    ! On exit ind is unchanged.

    ! nenter is an integer variable.
    ! On entry nenter is the number of variables entering the
    ! free set.
    ! On exit nenter is unchanged.

    ! ileave is an integer variable.
    ! On entry indx2(ileave),...,indx2(n) are the variables leaving
    ! the free set.
    ! On exit ileave is unchanged.

    ! indx2 is an integer array of dimension n.
    ! On entry indx2(1),...,indx2(nenter) are the variables entering
    ! the free set, while indx2(ileave),...,indx2(n) are the
    ! variables leaving the free set.
    ! On exit indx2 is unchanged.

    ! iupdat is an integer variable.
    ! On entry iupdat is the total number of BFGS updates made so far.
    ! On exit iupdat is unchanged.

    ! updatd is a logical variable.
    ! On entry 'updatd' is true if the L-BFGS matrix is updatd.
    ! On exit 'updatd' is unchanged.

    ! wn is a double precision array of dimension 2m x 2m.
    ! On entry wn is unspecified.
    ! On exit the upper triangle of wn stores the LEL^T factorization
    ! of the 2*col x 2*col indefinite matrix
    ! [-D -Y'ZZ'Y/theta     L_a'-R_z'  ]
    ! [L_a -R_z           theta*S'AA'S ]

    ! wn1 is a double precision array of dimension 2m x 2m.
    ! On entry wn1 stores the lower triangular part of
    ! [Y' ZZ'Y   L_a'+R_z']
    ! [L_a+R_z   S'AA'S   ]
    ! in the previous iteration.
    ! On exit wn1 stores the corresponding updated matrices.
    ! The purpose of wn1 is just to store these inner products
    ! so they can be easily updated and inserted into wn.

    ! m is an integer variable.
    ! On entry m is the maximum number of variable metric corrections
    ! used to define the limited memory matrix.
    ! On exit m is unchanged.

    ! ws, wy, sy, and wtyy are double precision arrays;
    ! theta is a double precision variable;
    ! col is an integer variable;
    ! head is an integer variable.
    ! On entry they store the information defining the
    ! limited memory BFGS matrix:
    ! ws(n,m) stores S, a set of s-vectors;
    ! wy(n,m) stores Y, a set of y-vectors;
    ! sy(m,m) stores S'Y;
    ! wtyy(m,m) stores the Cholesky factorization
    ! of (theta*S'S+LD^(-1)L')
    ! theta is the scaling factor specifying B_0 = theta I;
    ! col is the number of variable metric corrections stored;
    ! head is the location of the 1st s- (or y-) vector in S (or Y).
    ! On exit they are unchanged.

    ! info is an integer variable.
    ! On entry info is unspecified.
    ! On exit info =  0 for normal return;
    ! = -1 when the 1st Cholesky factorization failed;
    ! = -2 when the 2st Cholesky factorization failed.

    ! Subprograms called:

    ! Linpack ... dcopy, dpofa, dtrsl.


    ! References:
    ! [1] R. H. Byrd, P. Lu, J. Nocedal and C. Zhu, ``A limited
    ! memory algorithm for bound constrained optimization'',
    ! SIAM J. Scientific Computing 16 (1995), no. 5, pp. 1190--1208.

    ! [2] C. Zhu, R.H. Byrd, P. Lu, J. Nocedal, ``L-BFGS-B: a
    ! limited memory FORTRAN code for solving bound constrained
    ! optimization problems'', Tech. Report, NAM-11, EECS Department,
    ! Northwestern University, 1994.

    ! (Postscript files of these papers are available via anonymous
    ! ftp to eecs.nwu.edu in the directory pub/lbfgs/lbfgs_bcm.)

    ! *  *  *

    ! NEOS, November 1994. (Latest revision June 1996.)
    ! Optimization Technology Center.
    ! Argonne National Laboratory and Northwestern University.
    ! Written by
    ! Ciyou Zhu
    ! in collaboration with R.H. Byrd, P. Lu-Chen and J. Nocedal.


    ! ************

    integer ::          m2,ipntr,jpntr,iy,is,jy,js,is1,js1,k1,i,k, &
       col2,pbegin,pend,dbegin,dend,upcl
    double precision :: ddot,temp1,temp2,temp3,temp4
    double precision :: one,zero
    parameter        (one=1.0d0,zero=0.0d0)

    ! Form the lower triangular part of
    ! WN1 = [Y' ZZ'Y   L_a'+R_z']
    ! [L_a+R_z   S'AA'S   ]
    ! where L_a is the strictly lower triangular part of S'AA'Y
    ! R_z is the upper triangular part of S'ZZ'Y.

    if (updatd) then
      if (iupdat > m) then
        ! shift old part of WN1.
        do 10 jy = 1, m - 1
          js = m + jy
          call dcopy(m-jy,wn1(jy+1,jy+1),1,wn1(jy,jy),1)
          call dcopy(m-jy,wn1(js+1,js+1),1,wn1(js,js),1)
          call dcopy(m-1,wn1(m+2,jy+1),1,wn1(m+1,jy),1)
10      ENDDO
      endif

      ! put new rows in blocks (1,1), (2,1) and (2,2).
      pbegin = 1
      pend = nsub
      dbegin = nsub + 1
      dend = n
      iy = col
      is = m + col
      ipntr = head + col - 1
      if (ipntr > m) ipntr = ipntr - m
      jpntr = head
      do 20 jy = 1, col
        js = m + jy
        temp1 = zero
        temp2 = zero
        temp3 = zero
        ! compute element jy of row 'col' of Y'ZZ'Y
        do 15 k = pbegin, pend
          k1 = ind(k)
          temp1 = temp1 + wy(k1,ipntr)*wy(k1,jpntr)
15      ENDDO
        ! compute elements jy of row 'col' of L_a and S'AA'S
        do 16 k = dbegin, dend
          k1 = ind(k)
          temp2 = temp2 + ws(k1,ipntr)*ws(k1,jpntr)
          temp3 = temp3 + ws(k1,ipntr)*wy(k1,jpntr)
16      ENDDO
        wn1(iy,jy) = temp1
        wn1(is,js) = temp2
        wn1(is,jy) = temp3
        jpntr = mod(jpntr,m) + 1
20    ENDDO

      ! put new column in block (2,1).
      jy = col
      jpntr = head + col - 1
      if (jpntr > m) jpntr = jpntr - m
      ipntr = head
      do 30 i = 1, col
        is = m + i
        temp3 = zero
        ! compute element i of column 'col' of R_z
        do 25 k = pbegin, pend
          k1 = ind(k)
          temp3 = temp3 + ws(k1,ipntr)*wy(k1,jpntr)
25      ENDDO
        ipntr = mod(ipntr,m) + 1
        wn1(is,jy) = temp3
30    ENDDO
      upcl = col - 1
    else
      upcl = col
    endif

    ! modify the old parts in blocks (1,1) and (2,2) due to changes
    ! in the set of free variables.
    ipntr = head
    do 45 iy = 1, upcl
      is = m + iy
      jpntr = head
      do 40 jy = 1, iy
        js = m + jy
        temp1 = zero
        temp2 = zero
        temp3 = zero
        temp4 = zero
        do 35 k = 1, nenter
          k1 = indx2(k)
          temp1 = temp1 + wy(k1,ipntr)*wy(k1,jpntr)
          temp2 = temp2 + ws(k1,ipntr)*ws(k1,jpntr)
35      ENDDO
        do 36 k = ileave, n
          k1 = indx2(k)
          temp3 = temp3 + wy(k1,ipntr)*wy(k1,jpntr)
          temp4 = temp4 + ws(k1,ipntr)*ws(k1,jpntr)
36      ENDDO
        wn1(iy,jy) = wn1(iy,jy) + temp1 - temp3
        wn1(is,js) = wn1(is,js) - temp2 + temp4
        jpntr = mod(jpntr,m) + 1
40    ENDDO
      ipntr = mod(ipntr,m) + 1
45  ENDDO

    ! modify the old parts in block (2,1).
    ipntr = head
    do 60 is = m + 1, m + upcl
      jpntr = head
      do 55 jy = 1, upcl
        temp1 = zero
        temp3 = zero
        do 50 k = 1, nenter
          k1 = indx2(k)
          temp1 = temp1 + ws(k1,ipntr)*wy(k1,jpntr)
50      ENDDO
        do 51 k = ileave, n
          k1 = indx2(k)
          temp3 = temp3 + ws(k1,ipntr)*wy(k1,jpntr)
51      ENDDO
        if (is <= jy + m) then
          wn1(is,jy) = wn1(is,jy) + temp1 - temp3
        else
          wn1(is,jy) = wn1(is,jy) - temp1 + temp3
        endif
        jpntr = mod(jpntr,m) + 1
55    ENDDO
      ipntr = mod(ipntr,m) + 1
60  ENDDO

    ! Form the upper triangle of WN = [D+Y' ZZ'Y/theta   -L_a'+R_z' ]
    ! [-L_a +R_z        S'AA'S*theta]

    m2 = 2*m
    do 70 iy = 1, col
      is = col + iy
      is1 = m + iy
      do 65 jy = 1, iy
        js = col + jy
        js1 = m + jy
        wn(jy,iy) = wn1(iy,jy)/theta
        wn(js,is) = wn1(is1,js1)*theta
65    ENDDO
      do 66 jy = 1, iy - 1
        wn(jy,is) = -wn1(is1,jy)
66    ENDDO
      do 67 jy = iy, col
        wn(jy,is) = wn1(is1,jy)
67    ENDDO
      wn(iy,iy) = wn(iy,iy) + sy(iy,iy)
70  ENDDO

    ! Form the upper triangle of WN= [  LL'            L^-1(-L_a'+R_z')]
    ! [(-L_a +R_z)L'^-1   S'AA'S*theta  ]

    ! first Cholesky factor (1,1) block of wn to get LL'
    ! with L' stored in the upper triangle of wn.
    call dpofa(wn,m2,col,info)
    if (info /= 0) then
      info = -1
      return
    endif
    ! then form L^-1(-L_a'+R_z') in the (1,2) block.
    col2 = 2*col
    do 71 js = col+1 ,col2
      call dtrsl(wn,m2,col,wn(1,js),11,info)
71  ENDDO

    ! Form S'AA'S*theta + (L^-1(-L_a'+R_z'))'L^-1(-L_a'+R_z') in the
    ! upper triangle of (2,2) block of wn.


    do 72 is = col+1, col2
      do 74 js = is, col2
        wn(is,js) = wn(is,js) + ddot(col,wn(1,is),1,wn(1,js),1)
74    ENDDO
72  ENDDO

    ! Cholesky factorization of (2,2) block of wn.

    call dpofa(wn(col+1,col+1),m2,col,info)
    if (info /= 0) then
      info = -2
      return
    endif

    return

  end subroutine formk

  !======================= The end of formk ==============================

  subroutine formt(m, wt, sy, ss, col, theta, info)

    integer ::          m, col, info
    double precision :: theta, wt(m, m), sy(m, m), ss(m, m)

    ! ************

    ! Subroutine formt

    ! This subroutine forms the upper half of the pos. def. and symm.
    ! T = theta*SS + L*D^(-1)*L', stores T in the upper triangle
    ! of the array wt, and performs the Cholesky factorization of T
    ! to produce J*J', with J' stored in the upper triangle of wt.

    ! Subprograms called:

    ! Linpack ... dpofa.


    ! *  *  *

    ! NEOS, November 1994. (Latest revision June 1996.)
    ! Optimization Technology Center.
    ! Argonne National Laboratory and Northwestern University.
    ! Written by
    ! Ciyou Zhu
    ! in collaboration with R.H. Byrd, P. Lu-Chen and J. Nocedal.


    ! ************

    integer ::          i,j,k,k1
    double precision :: ddum
    double precision :: zero
    parameter        (zero=0.0d0)


    ! Form the upper half of  T = theta*SS + L*D^(-1)*L',
    ! store T in the upper triangle of the array wt.

    do 52 j = 1, col
      wt(1,j) = theta*ss(1,j)
52  ENDDO
    do 55 i = 2, col
      do 54 j = i, col
        k1 = min(i,j) - 1
        ddum  = zero
        do 53 k = 1, k1
          ddum  = ddum + sy(i,k)*sy(j,k)/sy(k,k)
53      ENDDO
        wt(i,j) = ddum + theta*ss(i,j)
54    ENDDO
55  ENDDO

    ! Cholesky factorize T to J*J' with
    ! J' stored in the upper triangle of wt.

    call dpofa(wt,m,col,info)
    if (info /= 0) then
      info = -3
    endif

    return

  end subroutine formt

  !======================= The end of formt ==============================

  subroutine freev(n, nfree, index, nenter, ileave, indx2, &
     iwhere, wrk, updatd, cnstnd, iprint, iter)

    integer :: n, nfree, nenter, ileave, iprint, iter, &
       index(n), indx2(n), iwhere(n)
    logical :: wrk, updatd, cnstnd

    ! ************

    ! Subroutine freev

    ! This subroutine counts the entering and leaving variables when
    ! iter > 0, and finds the index set of free and active variables
    ! at the GCP.

    ! cnstnd is a logical variable indicating whether bounds are present

    ! index is an integer array of dimension n
    ! for i=1,...,nfree, index(i) are the indices of free variables
    ! for i=nfree+1,...,n, index(i) are the indices of bound variables
    ! On entry after the first iteration, index gives
    ! the free variables at the previous iteration.
    ! On exit it gives the free variables based on the determination
    ! in cauchy using the array iwhere.

    ! indx2 is an integer array of dimension n
    ! On entry indx2 is unspecified.
    ! On exit with iter>0, indx2 indicates which variables
    ! have changed status since the previous iteration.
    ! For i= 1,...,nenter, indx2(i) have changed from bound to free.
    ! For i= ileave+1,...,n, indx2(i) have changed from free to bound.


    ! *  *  *

    ! NEOS, November 1994. (Latest revision June 1996.)
    ! Optimization Technology Center.
    ! Argonne National Laboratory and Northwestern University.
    ! Written by
    ! Ciyou Zhu
    ! in collaboration with R.H. Byrd, P. Lu-Chen and J. Nocedal.


    ! ************

    integer :: iact,i,k

    nenter = 0
    ileave = n + 1
    if (iter > 0 .AND. cnstnd) then
      ! count the entering and leaving variables.
      do 20 i = 1, nfree
        k = index(i)
        if (iwhere(k) > 0) then
          ileave = ileave - 1
          indx2(ileave) = k
        endif
20    ENDDO
      do 22 i = 1 + nfree, n
        k = index(i)
        if (iwhere(k) <= 0) then
          nenter = nenter + 1
          indx2(nenter) = k
        endif
22    ENDDO
    endif
    wrk = (ileave .lt. n+1) .or. (nenter .gt. 0) .or. updatd

    ! Find the index set of free and active variables at the GCP.

    nfree = 0
    iact = n + 1
    do 24 i = 1, n
      if (iwhere(i) <= 0) then
        nfree = nfree + 1
        index(nfree) = i
      else
        iact = iact - 1
        index(iact) = i
      endif
24  ENDDO

    return

  end subroutine freev

  !======================= The end of freev ==============================

  subroutine hpsolb(n, t, iorder, iheap)
    integer ::          iheap, n, iorder(n)
    double precision :: t(n)

    ! ************

    ! Subroutine hpsolb

    ! This subroutine sorts out the least element of t, and puts the
    ! remaining elements of t in a heap.

    ! n is an integer variable.
    ! On entry n is the dimension of the arrays t and iorder.
    ! On exit n is unchanged.

    ! t is a double precision array of dimension n.
    ! On entry t stores the elements to be sorted,
    ! On exit t(n) stores the least elements of t, and t(1) to t(n-1)
    ! stores the remaining elements in the form of a heap.

    ! iorder is an integer array of dimension n.
    ! On entry iorder(i) is the index of t(i).
    ! On exit iorder(i) is still the index of t(i), but iorder may be
    ! permuted in accordance with t.

    ! iheap is an integer variable specifying the task.
    ! On entry iheap should be set as follows:
    ! iheap .eq. 0 if t(1) to t(n) is not in the form of a heap,
    ! iheap .ne. 0 if otherwise.
    ! On exit iheap is unchanged.


    ! References:
    ! Algorithm 232 of CACM (J. W. J. Williams): HEAPSORT.

    ! *  *  *

    ! NEOS, November 1994. (Latest revision June 1996.)
    ! Optimization Technology Center.
    ! Argonne National Laboratory and Northwestern University.
    ! Written by
    ! Ciyou Zhu
    ! in collaboration with R.H. Byrd, P. Lu-Chen and J. Nocedal.

    ! ************

    integer ::          i,j,k,indxin,indxou
    double precision :: ddum,out

    if (iheap == 0) then

      ! Rearrange the elements t(1) to t(n) to form a heap.

      do 20 k = 2, n
        ddum  = t(k)
        indxin = iorder(k)

        ! Add ddum to the heap.
        i = k
10      continue
        if (i > 1) then
          j = i/2
          if (ddum < t(j)) then
            t(i) = t(j)
            iorder(i) = iorder(j)
            i = j
            goto 10
          endif
        endif
        t(i) = ddum
        iorder(i) = indxin
20    ENDDO
    endif

    ! Assign to 'out' the value of t(1), the least member of the heap,
    ! and rearrange the remaining members to form a heap as
    ! elements 1 to n-1 of t.

    if (n > 1) then
      i = 1
      out = t(1)
      indxou = iorder(1)
      ddum  = t(n)
      indxin  = iorder(n)

      ! Restore the heap
30    continue
      j = i+i
      if (j <= n-1) then
        if (t(j+1) < t(j)) j = j+1
        if (t(j) < ddum ) then
          t(i) = t(j)
          iorder(i) = iorder(j)
          i = j
          goto 30
        endif
      endif
      t(i) = ddum
      iorder(i) = indxin

      ! Put the least member in t(n).

      t(n) = out
      iorder(n) = indxou
    endif

    return

  end subroutine hpsolb

  !====================== The end of hpsolb ==============================

  subroutine lnsrlb(n, l, u, nbd, x, f, fold, gd, gdold, g, d, r, t, &
     z, stp, dnorm, dtd, xstep, stpmx, iter, ifun, &
     iback, nfgv, info, task, boxed, cnstnd, csave, &
     isave, dsave)

    character(60) ::     task, csave
    logical ::          boxed, cnstnd
    integer ::          n, iter, ifun, iback, nfgv, info, &
       nbd(n), isave(2)
    double precision :: f, fold, gd, gdold, stp, dnorm, dtd, xstep, &
       stpmx, x(n), l(n), u(n), g(n), d(n), r(n), t(n), &
       z(n), dsave(13)
    ! **********

    ! Subroutine lnsrlb

    ! This subroutine calls subroutine dcsrch from the Minpack2 library
    ! to perform the line search.  Subroutine dscrch is safeguarded so
    ! that all trial points lie within the feasible region.

    ! Subprograms called:

    ! Minpack2 Library ... dcsrch.

    ! Linpack ... dtrsl, ddot.


    ! *  *  *

    ! NEOS, November 1994. (Latest revision June 1996.)
    ! Optimization Technology Center.
    ! Argonne National Laboratory and Northwestern University.
    ! Written by
    ! Ciyou Zhu
    ! in collaboration with R.H. Byrd, P. Lu-Chen and J. Nocedal.


    ! **********

    integer ::          i
    double           precision ddot,a1,a2
    double precision :: one,zero,big
    parameter        (one=1.0d0,zero=0.0d0,big=1.0d+10)
    double precision :: ftol,gtol,xtol
    parameter        (ftol=1.0d-3,gtol=0.9d0,xtol=0.1d0)

    if (task(1:5) == 'FG_LN') goto 556

    dtd = ddot(n,d,1,d,1)
    dnorm = sqrt(dtd)

    ! Determine the maximum step length.

    stpmx = big
    if (cnstnd) then
      if (iter == 0) then
        stpmx = one
      else
        do 43 i = 1, n
          a1 = d(i)
          if (nbd(i) /= 0) then
            if (a1 < zero .AND. nbd(i) <= 2) then
              a2 = l(i) - x(i)
              if (a2 >= zero) then
                stpmx = zero
              else if (a1*stpmx < a2) then
                stpmx = a2/a1
              endif
            else if (a1 > zero .AND. nbd(i) >= 2) then
              a2 = u(i) - x(i)
              if (a2 <= zero) then
                stpmx = zero
              else if (a1*stpmx > a2) then
                stpmx = a2/a1
              endif
            endif
          endif
43      ENDDO
      endif
    endif

    if (iter == 0 .AND. .NOT. boxed) then
      stp = min(one/dnorm, stpmx)
    else
      stp = one
    endif

    call dcopy(n,x,1,t,1)
    call dcopy(n,g,1,r,1)
    fold = f
    ifun = 0
    iback = 0
    csave = 'START'
556 continue
    gd = ddot(n,g,1,d,1)
    if (ifun == 0) then
      gdold=gd
      if (gd >= zero) then
        ! the directional derivative >=0.
        ! Line search is impossible.
        info = -4
        return
      endif
    endif

    call dcsrch(f,gd,stp,ftol,gtol,xtol,zero,stpmx,csave,isave,dsave)

    xstep = stp*dnorm
    if (csave(1:4) /= 'CONV' .AND. csave(1:4) /= 'WARN') then
      task = 'FG_LNSRCH'
      ifun = ifun + 1
      nfgv = nfgv + 1
      iback = ifun - 1
      if (stp == one) then
        call dcopy(n,z,1,x,1)
      else
        do 41 i = 1, n
          x(i) = stp*d(i) + t(i)
41      ENDDO
      endif
    else
      task = 'NEW_X'
    endif

    return

  end subroutine lnsrlb

  !======================= The end of lnsrlb =============================

  subroutine matupd(n, m, ws, wy, sy, ss, d, r, itail, &
     iupdat, col, head, theta, rr, dr, stp, dtd)

    integer ::          n, m, itail, iupdat, col, head
    double precision :: theta, rr, dr, stp, dtd, d(n), r(n), &
       ws(n, m), wy(n, m), sy(m, m), ss(m, m)

    ! ************

    ! Subroutine matupd

    ! This subroutine updates matrices WS and WY, and forms the
    ! middle matrix in B.

    ! Subprograms called:

    ! Linpack ... dcopy, ddot.


    ! *  *  *

    ! NEOS, November 1994. (Latest revision June 1996.)
    ! Optimization Technology Center.
    ! Argonne National Laboratory and Northwestern University.
    ! Written by
    ! Ciyou Zhu
    ! in collaboration with R.H. Byrd, P. Lu-Chen and J. Nocedal.


    ! ************

    integer ::          j,pointr
    double precision :: ddot
    double precision :: one
    parameter        (one=1.0d0)

    ! Set pointers for matrices WS and WY.

    if (iupdat <= m) then
      col = iupdat
      itail = mod(head+iupdat-2,m) + 1
    else
      itail = mod(itail,m) + 1
      head = mod(head,m) + 1
    endif

    ! Update matrices WS and WY.

    call dcopy(n,d,1,ws(1,itail),1)
    call dcopy(n,r,1,wy(1,itail),1)

    ! Set theta=yy/ys.

    theta = rr/dr

    ! Form the middle matrix in B.

    ! update the upper triangle of SS,
    ! and the lower triangle of SY:
    if (iupdat > m) then
      ! move old information
      do 50 j = 1, col - 1
        call dcopy(j,ss(2,j+1),1,ss(1,j),1)
        call dcopy(col-j,sy(j+1,j+1),1,sy(j,j),1)
50    ENDDO
    endif
    ! add new information: the last row of SY
    ! and the last column of SS:
    pointr = head
    do 51 j = 1, col - 1
      sy(col,j) = ddot(n,d,1,wy(1,pointr),1)
      ss(j,col) = ddot(n,ws(1,pointr),1,d,1)
      pointr = mod(pointr,m) + 1
51  ENDDO
    if (stp == one) then
      ss(col,col) = dtd
    else
      ss(col,col) = stp*stp*dtd
    endif
    sy(col,col) = dr

    return

  end subroutine matupd

  !======================= The end of matupd =============================


  subroutine projgr(n, l, u, nbd, x, g, sbgnrm)

    integer ::          n, nbd(n)
    double precision :: sbgnrm, x(n), l(n), u(n), g(n)

    ! ************

    ! Subroutine projgr

    ! This subroutine computes the infinity norm of the projected
    ! gradient.


    ! *  *  *

    ! NEOS, November 1994. (Latest revision June 1996.)
    ! Optimization Technology Center.
    ! Argonne National Laboratory and Northwestern University.
    ! Written by
    ! Ciyou Zhu
    ! in collaboration with R.H. Byrd, P. Lu-Chen and J. Nocedal.


    ! ************

    integer :: i
    double precision :: gi
    double precision :: one,zero
    parameter        (one=1.0d0,zero=0.0d0)

    sbgnrm = zero
    do 15 i = 1, n
      gi = g(i)
      if (nbd(i) /= 0) then
        if (gi < zero) then
          if (nbd(i) >= 2) gi = max((x(i)-u(i)),gi)
        else
          if (nbd(i) <= 2) gi = min((x(i)-l(i)),gi)
        endif
      endif
      sbgnrm = max(sbgnrm,abs(gi))
15  ENDDO

    return

  end subroutine projgr

  !======================= The end of projgr =============================

  subroutine subsm(n, m, nsub, ind, l, u, nbd, x, d, ws, wy, theta, &
     col, head, iword, wv, wn, iprint, info)

    integer ::          n, m, nsub, col, head, iword, iprint, info, &
       ind(nsub), nbd(n)
    double precision :: theta, &
       l(n), u(n), x(n), d(n), &
       ws(n, m), wy(n, m), &
       wv(2*m), wn(2*m, 2*m)

    ! ************

    ! Subroutine subsm

    ! Given xcp, l, u, r, an index set that specifies
    !	the active set at xcp, and an l-BFGS matrix B
    !	(in terms of WY, WS, SY, WT, head, col, and theta),
    !	this subroutine computes an approximate solution
    !	of the subspace problem

    ! (P)   min Q(x) = r'(x-xcp) + 1/2 (x-xcp)' B (x-xcp)

    ! subject to l<=x<=u
    ! x_i=xcp_i for all i in A(xcp)

    !	along the subspace unconstrained Newton direction

    ! d = -(Z'BZ)^(-1) r.

    ! The formula for the Newton direction, given the L-BFGS matrix
    ! and the Sherman-Morrison formula, is

    ! d = (1/theta)r + (1/theta*2) Z'WK^(-1)W'Z r.

    ! where
    ! K = [-D -Y'ZZ'Y/theta     L_a'-R_z'  ]
    ! [L_a -R_z           theta*S'AA'S ]

    ! Note that this procedure for computing d differs
    ! from that described in [1]. One can show that the matrix K is
    ! equal to the matrix M^[-1]N in that paper.

    ! n is an integer variable.
    ! On entry n is the dimension of the problem.
    ! On exit n is unchanged.

    ! m is an integer variable.
    ! On entry m is the maximum number of variable metric corrections
    ! used to define the limited memory matrix.
    ! On exit m is unchanged.

    ! nsub is an integer variable.
    ! On entry nsub is the number of free variables.
    ! On exit nsub is unchanged.

    ! ind is an integer array of dimension nsub.
    ! On entry ind specifies the coordinate indices of free variables.
    ! On exit ind is unchanged.

    ! l is a double precision array of dimension n.
    ! On entry l is the lower bound of x.
    ! On exit l is unchanged.

    ! u is a double precision array of dimension n.
    ! On entry u is the upper bound of x.
    ! On exit u is unchanged.

    ! nbd is a integer array of dimension n.
    ! On entry nbd represents the type of bounds imposed on the
    ! variables, and must be specified as follows:
    ! nbd(i)=0 if x(i) is unbounded,
    ! 1 if x(i) has only a lower bound,
    ! 2 if x(i) has both lower and upper bounds, and
    ! 3 if x(i) has only an upper bound.
    ! On exit nbd is unchanged.

    ! x is a double precision array of dimension n.
    ! On entry x specifies the Cauchy point xcp.
    ! On exit x(i) is the minimizer of Q over the subspace of
    ! free variables.

    ! d is a double precision array of dimension n.
    ! On entry d is the reduced gradient of Q at xcp.
    ! On exit d is the Newton direction of Q.

    ! ws and wy are double precision arrays;
    ! theta is a double precision variable;
    ! col is an integer variable;
    ! head is an integer variable.
    ! On entry they store the information defining the
    ! limited memory BFGS matrix:
    ! ws(n,m) stores S, a set of s-vectors;
    ! wy(n,m) stores Y, a set of y-vectors;
    ! theta is the scaling factor specifying B_0 = theta I;
    ! col is the number of variable metric corrections stored;
    ! head is the location of the 1st s- (or y-) vector in S (or Y).
    ! On exit they are unchanged.

    ! iword is an integer variable.
    ! On entry iword is unspecified.
    ! On exit iword specifies the status of the subspace solution.
    ! iword = 0 if the solution is in the box,
    ! 1 if some bound is encountered.

    ! wv is a double precision working array of dimension 2m.

    ! wn is a double precision array of dimension 2m x 2m.
    ! On entry the upper triangle of wn stores the LEL^T factorization
    ! of the indefinite matrix

    ! K = [-D -Y'ZZ'Y/theta     L_a'-R_z'  ]
    ! [L_a -R_z           theta*S'AA'S ]
    ! where E = [-I  0]
    ! [ 0  I]
    ! On exit wn is unchanged.

    ! iprint is an INTEGER variable that must be set by the user.
    ! It controls the frequency and type of output generated:
    ! iprint<0    no output is generated;
    ! iprint=0    print only one line at the last iteration;
    ! 0<iprint<99 print also f and |proj g| every iprint iterations;
    ! iprint=99   print details of every iteration except n-vectors;
    ! iprint=100  print also the changes of active set and final x;
    ! iprint>100  print details of every iteration including x and g;
    ! When iprint > 0, the file iterate.dat will be created to
    ! summarize the iteration.

    ! info is an integer variable.
    ! On entry info is unspecified.
    ! On exit info = 0       for normal return,
    ! = nonzero for abnormal return
    ! when the matrix K is ill-conditioned.

    ! Subprograms called:

    ! Linpack dtrsl.


    ! References:

    ! [1] R. H. Byrd, P. Lu, J. Nocedal and C. Zhu, ``A limited
    ! memory algorithm for bound constrained optimization'',
    ! SIAM J. Scientific Computing 16 (1995), no. 5, pp. 1190--1208.



    ! *  *  *

    ! NEOS, November 1994. (Latest revision June 1996.)
    ! Optimization Technology Center.
    ! Argonne National Laboratory and Northwestern University.
    ! Written by
    ! Ciyou Zhu
    ! in collaboration with R.H. Byrd, P. Lu-Chen and J. Nocedal.


    ! ************

    integer ::          pointr,m2,col2,ibd,jy,js,i,j,k
    double precision :: alpha,dk,temp1,temp2
    double precision :: one,zero
    parameter        (one=1.0d0,zero=0.0d0)

    if (nsub <= 0) return

    ! Compute wv = W'Zd.

    pointr = head
    do 20 i = 1, col
      temp1 = zero
      temp2 = zero
      do 10 j = 1, nsub
        k = ind(j)
        temp1 = temp1 + wy(k,pointr)*d(j)
        temp2 = temp2 + ws(k,pointr)*d(j)
10    ENDDO
      wv(i) = temp1
      wv(col + i) = theta*temp2
      pointr = mod(pointr,m) + 1
20  ENDDO

    ! Compute wv:=K^(-1)wv.

    m2 = 2*m
    col2 = 2*col
    call dtrsl(wn,m2,col2,wv,11,info)
    if (info /= 0) return
    do 25 i = 1, col
      wv(i) = -wv(i)
25  ENDDO
    call dtrsl(wn,m2,col2,wv,01,info)
    if (info /= 0) return

    ! Compute d = (1/theta)d + (1/theta**2)Z'W wv.

    pointr = head
    do 40 jy = 1, col
      js = col + jy
      do 30 i = 1, nsub
        k = ind(i)
        d(i) = d(i) + wy(k,pointr)*wv(jy)/theta &
           + ws(k,pointr)*wv(js)
30    ENDDO
      pointr = mod(pointr,m) + 1
40  ENDDO
    do 50 i = 1, nsub
      d(i) = d(i)/theta
50  ENDDO

    ! Backtrack to the feasible region.

    alpha = one
    temp1 = alpha
    do 60 i = 1, nsub
      k = ind(i)
      dk = d(i)
      if (nbd(k) /= 0) then
        if (dk < zero .AND. nbd(k) <= 2) then
          temp2 = l(k) - x(k)
          if (temp2 >= zero) then
            temp1 = zero
          else if (dk*alpha < temp2) then
            temp1 = temp2/dk
          endif
        else if (dk > zero .AND. nbd(k) >= 2) then
          temp2 = u(k) - x(k)
          if (temp2 <= zero) then
            temp1 = zero
          else if (dk*alpha > temp2) then
            temp1 = temp2/dk
          endif
        endif
        if (temp1 < alpha) then
          alpha = temp1
          ibd = i
        endif
      endif
60  ENDDO

    if (alpha < one) then
      dk = d(ibd)
      k = ind(ibd)
      if (dk > zero) then
        x(k) = u(k)
        d(ibd) = zero
      else if (dk < zero) then
        x(k) = l(k)
        d(ibd) = zero
      endif
    endif
    do 70 i = 1, nsub
      k = ind(i)
      x(k) = x(k) + alpha*d(i)
70  ENDDO

    if (alpha < one) then
      iword = 1
    else
      iword = 0
    endif

    return

  end subroutine subsm

  !====================== The end of subsm ===============================

  subroutine dcsrch(f,g,stp,ftol,gtol,xtol,stpmin,stpmax, &
     task,isave,dsave)
    character*(*) task
    integer :: isave(2)
    double precision :: f,g,stp,ftol,gtol,xtol,stpmin,stpmax
    double precision :: dsave(13)
    ! **********

    ! Subroutine dcsrch

    ! This subroutine finds a step that satisfies a sufficient
    ! decrease condition and a curvature condition.

    ! Each call of the subroutine updates an interval with
    ! endpoints stx and sty. The interval is initially chosen
    ! so that it contains a minimizer of the modified function

    ! psi(stp) = f(stp) - f(0) - ftol*stp*f'(0).

    ! If psi(stp) <= 0 and f'(stp) >= 0 for some step, then the
    ! interval is chosen so that it contains a minimizer of f.

    ! The algorithm is designed to find a step that satisfies
    ! the sufficient decrease condition

    ! f(stp) <= f(0) + ftol*stp*f'(0),

    ! and the curvature condition

    ! abs(f'(stp)) <= gtol*abs(f'(0)).

    ! If ftol is less than gtol and if, for example, the function
    ! is bounded below, then there is always a step which satisfies
    ! both conditions.

    ! If no step can be found that satisfies both conditions, then
    ! the algorithm stops with a warning. In this case stp only
    ! satisfies the sufficient decrease condition.

    ! A typical invocation of dcsrch has the following outline:

    ! task = 'START'
    ! 10 continue
    ! call dcsrch( ... )
    ! if (task .eq. 'FG') then
    ! Evaluate the function and the gradient at stp
    ! goto 10
    ! end if

    ! NOTE: The user must no alter work arrays between calls.

    ! The subroutine statement is

    ! subroutine dcsrch(f,g,stp,ftol,gtol,xtol,stpmin,stpmax,
    ! task,isave,dsave)
    ! where

    ! f is a double precision variable.
    ! On initial entry f is the value of the function at 0.
    ! On subsequent entries f is the value of the
    ! function at stp.
    ! On exit f is the value of the function at stp.

    !	g is a double precision variable.
    ! On initial entry g is the derivative of the function at 0.
    ! On subsequent entries g is the derivative of the
    ! function at stp.
    ! On exit g is the derivative of the function at stp.

    !	stp is a double precision variable.
    ! On entry stp is the current estimate of a satisfactory
    ! step. On initial entry, a positive initial estimate
    ! must be provided.
    ! On exit stp is the current estimate of a satisfactory step
    ! if task = 'FG'. If task = 'CONV' then stp satisfies
    ! the sufficient decrease and curvature condition.

    ! ftol is a double precision variable.
    ! On entry ftol specifies a nonnegative tolerance for the
    ! sufficient decrease condition.
    ! On exit ftol is unchanged.

    ! gtol is a double precision variable.
    ! On entry gtol specifies a nonnegative tolerance for the
    ! curvature condition.
    ! On exit gtol is unchanged.

    !	xtol is a double precision variable.
    ! On entry xtol specifies a nonnegative relative tolerance
    ! for an acceptable step. The subroutine exits with a
    ! warning if the relative difference between sty and stx
    ! is less than xtol.
    ! On exit xtol is unchanged.

    !	stpmin is a double precision variable.
    ! On entry stpmin is a nonnegative lower bound for the step.
    ! On exit stpmin is unchanged.

    !	stpmax is a double precision variable.
    ! On entry stpmax is a nonnegative upper bound for the step.
    ! On exit stpmax is unchanged.

    ! task is a character variable of length at least 60.
    ! On initial entry task must be set to 'START'.
    ! On exit task indicates the required action:

    ! If task(1:2) = 'FG' then evaluate the function and
    ! derivative at stp and call dcsrch again.

    ! If task(1:4) = 'CONV' then the search is successful.

    ! If task(1:4) = 'WARN' then the subroutine is not able
    ! to satisfy the convergence conditions. The exit value of
    ! stp contains the best point found during the search.

    ! If task(1:5) = 'ERROR' then there is an error in the
    ! input arguments.

    ! On exit with convergence, a warning or an error, the
    ! variable task contains additional information.

    ! isave is an integer work array of dimension 2.

    ! dsave is a double precision work array of dimension 13.

    ! Subprograms called

    !	MINPACK-2 ... dcstep

    ! MINPACK-1 Project. June 1983.
    ! Argonne National Laboratory.
    ! Jorge J. More' and David J. Thuente.

    ! MINPACK-2 Project. October 1993.
    ! Argonne National Laboratory and University of Minnesota.
    ! Brett M. Averick, Richard G. Carter, and Jorge J. More'.

    ! **********
    double precision :: zero,p5,p66
    parameter(zero=0.0d0,p5=0.5d0,p66=0.66d0)
    double precision :: xtrapl,xtrapu
    parameter(xtrapl=1.1d0,xtrapu=4.0d0)

    logical :: brackt
    integer :: stage
    double precision :: finit,ftest,fm,fx,fxm,fy,fym,ginit,gtest, &
       gm,gx,gxm,gy,gym,stx,sty,stmin,stmax,width,width1

    ! Initialization block.

    if (task(1:5) == 'START') then

      ! Check the input arguments for errors.

      if (stp < stpmin) task = 'ERROR: STP < STPMIN'
      if (stp > stpmax) task = 'ERROR: STP > STPMAX'
      if (g >= zero) task = 'ERROR: INITIAL G >= ZERO'
      if (ftol < zero) task = 'ERROR: FTOL < ZERO'
      if (gtol < zero) task = 'ERROR: GTOL < ZERO'
      if (xtol < zero) task = 'ERROR: XTOL < ZERO'
      if (stpmin < zero) task = 'ERROR: STPMIN < ZERO'
      if (stpmax < stpmin) task = 'ERROR: STPMAX < STPMIN'

      ! Exit if there are errors on input.

      if (task(1:5) == 'ERROR') return

      ! Initialize local variables.

      brackt = .false.
      stage = 1
      finit = f
      ginit = g
      gtest = ftol*ginit
      width = stpmax - stpmin
      width1 = width/p5

      ! The variables stx, fx, gx contain the values of the step,
      ! function, and derivative at the best step.
      ! The variables sty, fy, gy contain the value of the step,
      ! function, and derivative at sty.
      ! The variables stp, f, g contain the values of the step,
      ! function, and derivative at stp.

      stx = zero
      fx = finit
      gx = ginit
      sty = zero
      fy = finit
      gy = ginit
      stmin = zero
      stmax = stp + xtrapu*stp
      task = 'FG'

      goto 1000

    else

      ! Restore local variables.

      if (isave(1) == 1) then
        brackt = .true.
      else
        brackt = .false.
      endif
      stage = isave(2)
      ginit = dsave(1)
      gtest = dsave(2)
      gx = dsave(3)
      gy = dsave(4)
      finit = dsave(5)
      fx = dsave(6)
      fy = dsave(7)
      stx = dsave(8)
      sty = dsave(9)
      stmin = dsave(10)
      stmax = dsave(11)
      width = dsave(12)
      width1 = dsave(13)

    endif

    ! If psi(stp) <= 0 and f'(stp) >= 0 for some step, then the
    ! algorithm enters the second stage.

    ftest = finit + stp*gtest
    if (stage == 1 .AND. f <= ftest .AND. g >= zero) &
       stage = 2

    ! Test for warnings.

    if (brackt .AND. (stp <= stmin .OR. stp >= stmax)) &
       task = 'WARNING: ROUNDING ERRORS PREVENT PROGRESS'
    if (brackt .AND. stmax - stmin <= xtol*stmax) &
       task = 'WARNING: XTOL TEST SATISFIED'
    if (stp == stpmax .AND. f <= ftest .AND. g <= gtest) &
       task = 'WARNING: STP = STPMAX'
    if (stp == stpmin .AND. (f > ftest .OR. g >= gtest)) &
       task = 'WARNING: STP = STPMIN'

    ! Test for convergence.

    if (f <= ftest .AND. abs(g) <= gtol*(-ginit)) &
       task = 'CONVERGENCE'

    ! Test for termination.

    if (task(1:4) == 'WARN' .OR. task(1:4) == 'CONV') goto 1000

    ! A modified function is used to predict the step during the
    ! first stage if a lower function value has been obtained but
    ! the decrease is not sufficient.

    if (stage == 1 .AND. f <= fx .AND. f > ftest) then

      ! Define the modified function and derivative values.

      fm = f - stp*gtest
      fxm = fx - stx*gtest
      fym = fy - sty*gtest
      gm = g - gtest
      gxm = gx - gtest
      gym = gy - gtest

      ! Call dcstep to update stx, sty, and to compute the new step.

      call dcstep(stx,fxm,gxm,sty,fym,gym,stp,fm,gm, &
         brackt,stmin,stmax)

      ! Reset the function and derivative values for f.

      fx = fxm + stx*gtest
      fy = fym + sty*gtest
      gx = gxm + gtest
      gy = gym + gtest

    else

      ! Call dcstep to update stx, sty, and to compute the new step.

      call dcstep(stx,fx,gx,sty,fy,gy,stp,f,g, &
         brackt,stmin,stmax)

    endif

    ! Decide if a bisection step is needed.

    if (brackt) then
      if (abs(sty-stx) >= p66*width1) stp = stx + p5*(sty - stx)
      width1 = width
      width = abs(sty-stx)
    endif

    ! Set the minimum and maximum steps allowed for stp.

    if (brackt) then
      stmin = min(stx,sty)
      stmax = max(stx,sty)
    else
      stmin = stp + xtrapl*(stp - stx)
      stmax = stp + xtrapu*(stp - stx)
    endif

    ! Force the step to be within the bounds stpmax and stpmin.

    stp = max(stp,stpmin)
    stp = min(stp,stpmax)

    ! If further progress is not possible, let stp be the best
    ! point obtained during the search.

    if (brackt .AND. (stp <= stmin .OR. stp >= stmax) &
       .OR. (brackt .AND. stmax-stmin <= xtol*stmax)) stp = stx

    ! Obtain another function and derivative.

    task = 'FG'

1000 continue

    ! Save local variables.

    if (brackt) then
      isave(1) = 1
    else
      isave(1) = 0
    endif
    isave(2) = stage
    dsave(1) =  ginit
    dsave(2) =  gtest
    dsave(3) =  gx
    dsave(4) =  gy
    dsave(5) =  finit
    dsave(6) =  fx
    dsave(7) =  fy
    dsave(8) =  stx
    dsave(9) =  sty
    dsave(10) = stmin
    dsave(11) = stmax
    dsave(12) = width
    dsave(13) = width1

  end subroutine dcsrch

  !====================== The end of dcsrch ==============================

  subroutine dcstep(stx,fx,dx,sty,fy,dy,stp,fp,dp,brackt, &
     stpmin,stpmax)
    logical :: brackt
    double precision :: stx,fx,dx,sty,fy,dy,stp,fp,dp,stpmin,stpmax
    ! **********

    ! Subroutine dcstep

    ! This subroutine computes a safeguarded step for a search
    ! procedure and updates an interval that contains a step that
    ! satisfies a sufficient decrease and a curvature condition.

    ! The parameter stx contains the step with the least function
    ! value. If brackt is set to .true. then a minimizer has
    ! been bracketed in an interval with endpoints stx and sty.
    ! The parameter stp contains the current step.
    ! The subroutine assumes that if brackt is set to .true. then

    ! min(stx,sty) < stp < max(stx,sty),

    ! and that the derivative at stx is negative in the direction
    ! of the step.

    ! The subroutine statement is

    ! subroutine dcstep(stx,fx,dx,sty,fy,dy,stp,fp,dp,brackt,
    ! stpmin,stpmax)

    ! where

    ! stx is a double precision variable.
    ! On entry stx is the best step obtained so far and is an
    ! endpoint of the interval that contains the minimizer.
    ! On exit stx is the updated best step.

    ! fx is a double precision variable.
    ! On entry fx is the function at stx.
    ! On exit fx is the function at stx.

    ! dx is a double precision variable.
    ! On entry dx is the derivative of the function at
    ! stx. The derivative must be negative in the direction of
    ! the step, that is, dx and stp - stx must have opposite
    ! signs.
    ! On exit dx is the derivative of the function at stx.

    ! sty is a double precision variable.
    ! On entry sty is the second endpoint of the interval that
    ! contains the minimizer.
    ! On exit sty is the updated endpoint of the interval that
    ! contains the minimizer.

    ! fy is a double precision variable.
    ! On entry fy is the function at sty.
    ! On exit fy is the function at sty.

    ! dy is a double precision variable.
    ! On entry dy is the derivative of the function at sty.
    ! On exit dy is the derivative of the function at the exit sty.

    ! stp is a double precision variable.
    ! On entry stp is the current step. If brackt is set to .true.
    ! then on input stp must be between stx and sty.
    ! On exit stp is a new trial step.

    ! fp is a double precision variable.
    ! On entry fp is the function at stp
    ! On exit fp is unchanged.

    ! dp is a double precision variable.
    ! On entry dp is the the derivative of the function at stp.
    ! On exit dp is unchanged.

    ! brackt is an logical variable.
    ! On entry brackt specifies if a minimizer has been bracketed.
    ! Initially brackt must be set to .false.
    ! On exit brackt specifies if a minimizer has been bracketed.
    ! When a minimizer is bracketed brackt is set to .true.

    ! stpmin is a double precision variable.
    ! On entry stpmin is a lower bound for the step.
    ! On exit stpmin is unchanged.

    ! stpmax is a double precision variable.
    ! On entry stpmax is an upper bound for the step.
    ! On exit stpmax is unchanged.

    ! MINPACK-1 Project. June 1983
    ! Argonne National Laboratory.
    ! Jorge J. More' and David J. Thuente.

    ! MINPACK-2 Project. October 1993.
    ! Argonne National Laboratory and University of Minnesota.
    ! Brett M. Averick and Jorge J. More'.

    ! **********
    double precision :: zero,p66,two,three
    parameter(zero=0.0d0,p66=0.66d0,two=2.0d0,three=3.0d0)

    double precision :: gamma,p,q,r,s,sgnd,stpc,stpf,stpq,theta

    sgnd = dp*(dx/abs(dx))

    ! First case: A higher function value. The minimum is bracketed.
    ! If the cubic step is closer to stx than the quadratic step, the
    ! cubic step is taken, otherwise the average of the cubic and
    ! quadratic steps is taken.

    if (fp > fx) then
      theta = three*(fx - fp)/(stp - stx) + dx + dp
      s = max(abs(theta),abs(dx),abs(dp))
      gamma = s*sqrt((theta/s)**2 - (dx/s)*(dp/s))
      if (stp < stx) gamma = -gamma
      p = (gamma - dx) + theta
      q = ((gamma - dx) + gamma) + dp
      r = p/q
      stpc = stx + r*(stp - stx)
      stpq = stx + ((dx/((fx - fp)/(stp - stx) + dx))/two)* &
         (stp - stx)
      if (abs(stpc-stx) < abs(stpq-stx)) then
        stpf = stpc
      else
        stpf = stpc + (stpq - stpc)/two
      endif
      brackt = .true.

      ! Second case: A lower function value and derivatives of opposite
      ! sign. The minimum is bracketed. If the cubic step is farther from
      ! stp than the secant step, the cubic step is taken, otherwise the
      ! secant step is taken.

    else if (sgnd < zero) then
      theta = three*(fx - fp)/(stp - stx) + dx + dp
      s = max(abs(theta),abs(dx),abs(dp))
      gamma = s*sqrt((theta/s)**2 - (dx/s)*(dp/s))
      if (stp > stx) gamma = -gamma
      p = (gamma - dp) + theta
      q = ((gamma - dp) + gamma) + dx
      r = p/q
      stpc = stp + r*(stx - stp)
      stpq = stp + (dp/(dp - dx))*(stx - stp)
      if (abs(stpc-stp) > abs(stpq-stp)) then
        stpf = stpc
      else
        stpf = stpq
      endif
      brackt = .true.

      ! Third case: A lower function value, derivatives of the same sign,
      ! and the magnitude of the derivative decreases.

    else if (abs(dp) < abs(dx)) then

      ! The cubic step is computed only if the cubic tends to infinity
      ! in the direction of the step or if the minimum of the cubic
      ! is beyond stp. Otherwise the cubic step is defined to be the
      ! secant step.

      theta = three*(fx - fp)/(stp - stx) + dx + dp
      s = max(abs(theta),abs(dx),abs(dp))

      ! The case gamma = 0 only arises if the cubic does not tend
      ! to infinity in the direction of the step.

      gamma = s*sqrt(max(zero,(theta/s)**2-(dx/s)*(dp/s)))
      if (stp > stx) gamma = -gamma
      p = (gamma - dp) + theta
      q = (gamma + (dx - dp)) + gamma
      r = p/q
      if (r < zero .AND. gamma /= zero) then
        stpc = stp + r*(stx - stp)
      else if (stp > stx) then
        stpc = stpmax
      else
        stpc = stpmin
      endif
      stpq = stp + (dp/(dp - dx))*(stx - stp)

      if (brackt) then

        ! A minimizer has been bracketed. If the cubic step is
        ! closer to stp than the secant step, the cubic step is
        ! taken, otherwise the secant step is taken.

        if (abs(stpc-stp) < abs(stpq-stp)) then
          stpf = stpc
        else
          stpf = stpq
        endif
        if (stp > stx) then
          stpf = min(stp+p66*(sty-stp),stpf)
        else
          stpf = max(stp+p66*(sty-stp),stpf)
        endif
      else

        ! A minimizer has not been bracketed. If the cubic step is
        ! farther from stp than the secant step, the cubic step is
        ! taken, otherwise the secant step is taken.

        if (abs(stpc-stp) > abs(stpq-stp)) then
          stpf = stpc
        else
          stpf = stpq
        endif
        stpf = min(stpmax,stpf)
        stpf = max(stpmin,stpf)
      endif

      ! Fourth case: A lower function value, derivatives of the same sign,
      ! and the magnitude of the derivative does not decrease. If the
      ! minimum is not bracketed, the step is either stpmin or stpmax,
      ! otherwise the cubic step is taken.

    else
      if (brackt) then
        theta = three*(fp - fy)/(sty - stp) + dy + dp
        s = max(abs(theta),abs(dy),abs(dp))
        gamma = s*sqrt((theta/s)**2 - (dy/s)*(dp/s))
        if (stp > sty) gamma = -gamma
        p = (gamma - dp) + theta
        q = ((gamma - dp) + gamma) + dy
        r = p/q
        stpc = stp + r*(sty - stp)
        stpf = stpc
      else if (stp > stx) then
        stpf = stpmax
      else
        stpf = stpmin
      endif
    endif

    ! Update the interval which contains a minimizer.

    if (fp > fx) then
      sty = stp
      fy = fp
      dy = dp
    else
      if (sgnd < zero) then
        sty = stx
        fy = fx
        dy = dx
      endif
      stx = stp
      fx = fp
      dx = dp
    endif

    ! Compute the new step.

    stp = stpf

  end subroutine dcstep

  !====================== The end of dcstep ==============================

  double precision function dnrm2(n,x,incx)
    integer :: n,incx
    double precision :: x(n)
    ! **********

    ! Function dnrm2

    ! Given a vector x of length n, this function calculates the
    ! Euclidean norm of x with stride incx.

    ! The function statement is

    ! double precision function dnrm2(n,x,incx)

    ! where

    ! n is a positive integer input variable.

    ! x is an input array of length n.

    ! incx is a positive integer variable that specifies the
    ! stride of the vector.

    ! Subprograms called

    ! FORTRAN-supplied ... abs, max, sqrt

    ! MINPACK-2 Project. February 1991.
    ! Argonne National Laboratory.
    ! Brett M. Averick.

    ! **********
    integer :: i
    double precision :: scale

    dnrm2 = 0.0d0
    scale = 0.0d0

    do 10 i = 1, n, incx
      scale = max(scale, abs(x(i)))
10  ENDDO

    if (scale == 0.0d0) return

    do 20 i = 1, n, incx
      dnrm2 = dnrm2 + (x(i)/scale)**2
20  ENDDO

    dnrm2 = scale*sqrt(dnrm2)


    return

  end function dnrm2

  !====================== The end of dnrm2 ===============================


  subroutine daxpy(n,da,dx,incx,dy,incy)

    ! constant times a vector plus a vector.
    ! uses unrolled loops for increments equal to one.
    ! jack dongarra, linpack, 3/11/78.

    double precision :: dx(*),dy(*),da
    integer :: i,incx,incy,ix,iy,m,mp1,n

    if(n <= 0)return
    if (da == 0.0d0) return
    if(incx == 1 .AND. incy == 1)go to 20

    ! code for unequal increments or equal increments
    ! not equal to 1

    ix = 1
    iy = 1
    if(incx < 0)ix = (-n+1)*incx + 1
    if(incy < 0)iy = (-n+1)*incy + 1
    do 10 i = 1,n
      dy(iy) = dy(iy) + da*dx(ix)
      ix = ix + incx
      iy = iy + incy
10  ENDDO
    return

    ! code for both increments equal to 1


    ! clean-up loop

20  m = mod(n,4)
    if( m == 0 ) go to 40
    do 30 i = 1,m
      dy(i) = dy(i) + da*dx(i)
30  ENDDO
    if( n < 4 ) return
40  mp1 = m + 1
    do 50 i = mp1,n,4
      dy(i) = dy(i) + da*dx(i)
      dy(i + 1) = dy(i + 1) + da*dx(i + 1)
      dy(i + 2) = dy(i + 2) + da*dx(i + 2)
      dy(i + 3) = dy(i + 3) + da*dx(i + 3)
50  ENDDO
    return
  end subroutine daxpy

  !====================== The end of daxpy ===============================

  subroutine dcopy(n,dx,incx,dy,incy)

    ! copies a vector, x, to a vector, y.
    ! uses unrolled loops for increments equal to one.
    ! jack dongarra, linpack, 3/11/78.

    double precision :: dx(*),dy(*)
    integer :: i,incx,incy,ix,iy,m,mp1,n

    if(n <= 0)return
    if(incx == 1 .AND. incy == 1)go to 20

    ! code for unequal increments or equal increments
    ! not equal to 1

    ix = 1
    iy = 1
    if(incx < 0)ix = (-n+1)*incx + 1
    if(incy < 0)iy = (-n+1)*incy + 1
    do 10 i = 1,n
      dy(iy) = dx(ix)
      ix = ix + incx
      iy = iy + incy
10  ENDDO
    return

    ! code for both increments equal to 1


    ! clean-up loop

20  m = mod(n,7)
    if( m == 0 ) go to 40
    do 30 i = 1,m
      dy(i) = dx(i)
30  ENDDO
    if( n < 7 ) return
40  mp1 = m + 1
    do 50 i = mp1,n,7
      dy(i) = dx(i)
      dy(i + 1) = dx(i + 1)
      dy(i + 2) = dx(i + 2)
      dy(i + 3) = dx(i + 3)
      dy(i + 4) = dx(i + 4)
      dy(i + 5) = dx(i + 5)
      dy(i + 6) = dx(i + 6)
50  ENDDO
    return
  end subroutine dcopy

  !====================== The end of dcopy ===============================

  double precision function ddot(n,dx,incx,dy,incy)

    ! forms the dot product of two vectors.
    ! uses unrolled loops for increments equal to one.
    ! jack dongarra, linpack, 3/11/78.

    double precision :: dx(*),dy(*),dtemp
    integer :: i,incx,incy,ix,iy,m,mp1,n

    ddot = 0.0d0
    dtemp = 0.0d0
    if(n <= 0)return
    if(incx == 1 .AND. incy == 1)go to 20

    ! code for unequal increments or equal increments
    ! not equal to 1

    ix = 1
    iy = 1
    if(incx < 0)ix = (-n+1)*incx + 1
    if(incy < 0)iy = (-n+1)*incy + 1
    do 10 i = 1,n
      dtemp = dtemp + dx(ix)*dy(iy)
      ix = ix + incx
      iy = iy + incy
10  ENDDO
    ddot = dtemp
    return

    ! code for both increments equal to 1


    ! clean-up loop

20  m = mod(n,5)
    if( m == 0 ) go to 40
    do 30 i = 1,m
      dtemp = dtemp + dx(i)*dy(i)
30  ENDDO
    if( n < 5 ) go to 60
40  mp1 = m + 1
    do 50 i = mp1,n,5
      dtemp = dtemp + dx(i)*dy(i) + dx(i + 1)*dy(i + 1) + &
         dx(i + 2)*dy(i + 2) + dx(i + 3)*dy(i + 3) + dx(i + 4)*dy(i + 4)
50  ENDDO
60  ddot = dtemp
    return
  end function ddot

  !====================== The end of ddot ================================

  subroutine dpofa(a,lda,n,info)
    integer :: lda,n,info
    double precision :: a(lda,*)

    ! dpofa factors a double precision symmetric positive definite
    ! matrix.

    ! dpofa is usually called by dpoco, but it can be called
    ! directly with a saving in time if  rcond  is not needed.
    ! (time for dpoco) = (1 + 18/n)*(time for dpofa) .

    ! on entry

    ! a       double precision(lda, n)
    ! the symmetric matrix to be factored.  only the
    ! diagonal and upper triangle are used.

    ! lda     integer
    ! the leading dimension of the array  a .

    ! n       integer
    ! the order of the matrix  a .

    ! on return

    ! a       an upper triangular matrix  r  so that  a = trans(r)*r
    ! where  trans(r)  is the transpose.
    ! the strict lower triangle is unaltered.
    ! if  info .ne. 0 , the factorization is not complete.

    ! info    integer
    ! = 0  for normal return.
    ! = k  signals an error condition.  the leading minor
    ! of order  k  is not positive definite.

    ! linpack.  this version dated 08/14/78 .
    ! cleve moler, university of new mexico, argonne national lab.

    ! subroutines and functions

    ! blas ddot
    ! fortran sqrt

    ! internal variables

    double precision :: ddot,t
    double precision :: s
    integer :: j,jm1,k
    ! begin block with ...exits to 40


    do 30 j = 1, n
      info = j
      s = 0.0d0
      jm1 = j - 1
      if (jm1 < 1) go to 20
      do 10 k = 1, jm1
        t = a(k,j) - ddot(k-1,a(1,k),1,a(1,j),1)
        t = t/a(k,k)
        a(k,j) = t
        s = s + t*t
10    ENDDO
20    continue
      s = a(j,j) - s
      ! ......exit
      if (s <= 0.0d0) go to 40
      a(j,j) = sqrt(s)
30  ENDDO
    info = 0
40  continue
    return
  end subroutine dpofa

  !====================== The end of dpofa ===============================

  subroutine  dscal(n,da,dx,incx)

    ! scales a vector by a constant.
    ! uses unrolled loops for increment equal to one.
    ! jack dongarra, linpack, 3/11/78.
    ! modified 3/93 to return if incx .le. 0.

    double precision :: da,dx(*)
    integer :: i,incx,m,mp1,n,nincx

    if( n <= 0 .OR. incx <= 0 )return
    if(incx == 1)go to 20

    ! code for increment not equal to 1

    nincx = n*incx
    do 10 i = 1,nincx,incx
      dx(i) = da*dx(i)
10  ENDDO
    return

    ! code for increment equal to 1


    ! clean-up loop

20  m = mod(n,5)
    if( m == 0 ) go to 40
    do 30 i = 1,m
      dx(i) = da*dx(i)
30  ENDDO
    if( n < 5 ) return
40  mp1 = m + 1
    do 50 i = mp1,n,5
      dx(i) = da*dx(i)
      dx(i + 1) = da*dx(i + 1)
      dx(i + 2) = da*dx(i + 2)
      dx(i + 3) = da*dx(i + 3)
      dx(i + 4) = da*dx(i + 4)
50  ENDDO
    return
  end subroutine dscal

  !====================== The end of dscal ===============================

  subroutine dtrsl(t,ldt,n,b,job,info)
    integer :: ldt,n,job,info
    double precision :: t(ldt,*),b(*)


    ! dtrsl solves systems of the form

    ! t * x = b
    ! or
    ! trans(t) * x = b

    ! where t is a triangular matrix of order n. here trans(t)
    ! denotes the transpose of the matrix t.

    ! on entry

    ! t         double precision(ldt,n)
    ! t contains the matrix of the system. the zero
    ! elements of the matrix are not referenced, and
    ! the corresponding elements of the array can be
    ! used to store other information.

    ! ldt       integer
    ! ldt is the leading dimension of the array t.

    ! n         integer
    ! n is the order of the system.

    ! b         double precision(n).
    ! b contains the right hand side of the system.

    ! job       integer
    ! job specifies what kind of system is to be solved.
    ! if job is

    ! 00   solve t*x=b, t lower triangular,
    ! 01   solve t*x=b, t upper triangular,
    ! 10   solve trans(t)*x=b, t lower triangular,
    ! 11   solve trans(t)*x=b, t upper triangular.

    ! on return

    ! b         b contains the solution, if info .eq. 0.
    ! otherwise b is unaltered.

    ! info      integer
    ! info contains zero if the system is nonsingular.
    ! otherwise info contains the index of
    ! the first zero diagonal element of t.

    ! linpack. this version dated 08/14/78 .
    ! g. w. stewart, university of maryland, argonne national lab.

    ! subroutines and functions

    ! blas daxpy,ddot
    ! fortran mod

    ! internal variables

    double precision :: ddot,temp
    integer :: kase,j,jj

    ! begin block permitting ...exits to 150

    ! check for zero diagonal elements.

    do 10 info = 1, n
      ! ......exit
      if (t(info,info) == 0.0d0) go to 150
10  ENDDO
    info = 0

    ! determine the task and go to it.

    kase = 1
    if (mod(job,10) /= 0) kase = 2
    if (mod(job,100)/10 /= 0) kase = kase + 2
    ! go to (20,50,80,110), kase
    select case (kase)
    case (1)
      goto 20
    case (2)
      goto 50
    case (3)
      goto 80
    case (4)
      goto 110
    end select

    ! solve t*x=b for t lower triangular

20  continue
    b(1) = b(1)/t(1,1)
    if (n < 2) go to 40
    do 30 j = 2, n
      temp = -b(j-1)
      call daxpy(n-j+1,temp,t(j,j-1),1,b(j),1)
      b(j) = b(j)/t(j,j)
30  ENDDO
40  continue
    go to 140

    ! solve t*x=b for t upper triangular.

50  continue
    b(n) = b(n)/t(n,n)
    if (n < 2) go to 70
    do 60 jj = 2, n
      j = n - jj + 1
      temp = -b(j+1)
      call daxpy(j,temp,t(1,j+1),1,b(1),1)
      b(j) = b(j)/t(j,j)
60  ENDDO
70  continue
    go to 140

    ! solve trans(t)*x=b for t lower triangular.

80  continue
    b(n) = b(n)/t(n,n)
    if (n < 2) go to 100
    do 90 jj = 2, n
      j = n - jj + 1
      b(j) = b(j) - ddot(jj-1,t(j+1,j),1,b(j+1),1)
      b(j) = b(j)/t(j,j)
90  ENDDO
100 continue
    go to 140

    ! solve trans(t)*x=b for t upper triangular.

110 continue
    b(1) = b(1)/t(1,1)
    if (n < 2) go to 130
    do 120 j = 2, n
      b(j) = b(j) - ddot(j-1,t(1,j),1,b(1),1)
      b(j) = b(j)/t(j,j)
120 ENDDO
130 continue
140 continue
150 continue
    return
  end subroutine dtrsl

  !====================== The end of dtrsl ===============================
end module lbfgsbmod


==> anc/Package/compounds/src/linkcalc.f90 <==
subroutine flinkfcn (z, n, mu, linkp, ifam)
  use linkfcn, only: flink
  implicit none
  integer, intent(in) :: n, ifam
  double precision, intent(in) :: mu(n), linkp
  double precision, intent(out) :: z(n)
  z = log(mu)
  z = flink(z,linkp,ifam)
end subroutine flinkfcn

subroutine flinkinv (mu, n, z, linkp, ifam)
  use linkfcn, only: invlink
  implicit none
  integer, intent(in) :: n, ifam
  double precision, intent(in) :: z(n), linkp
  double precision, intent(out) :: mu(n)
  mu = invlink(z,linkp,ifam)
  mu = exp(mu)
end subroutine flinkinv


==> anc/Package/compounds/src/linkfcn.f90 <==
module linkfcn
  use modelfcns_link
  implicit none
contains
  elemental double precision function flink (w, d, MODELIS)
    use modelfcns_link
    implicit none
    integer, intent(in) :: MODELIS
    double precision, intent(in) :: w, d
    select case (MODELIS)
    case (1) ! Logit
      flink = flink_logit(w,d)
    case (2) ! Probit
      flink = flink_probit(w,d)
    case (3) ! Robit
      flink = flink_robit(w,d)
    case (4) ! Wallace
      flink = flink_wallace(w,d)
    case (5) ! Standard boxcox
      flink = flink_boxcox(w,d)
    case (6) ! Modified boxcox
      flink = flink_modbc(w,d)
    case (7) ! Binomial GEV
      flink = flink_gev(w,d)
    case (8) ! Binomial modifiedGEV
      flink = flink_modgev(w,d)
    case (9) ! Binomial modifiedGEVns
      flink = flink_modgevns(w,d)
    case (10) ! Binomial generalised normal
      flink = flink_gennorm(w,d)
    end select
  end function flink

  elemental double precision function invlink (w, d, MODELIS)
    use modelfcns_link
    implicit none
    integer, intent(in) :: MODELIS
    double precision, intent(in) :: w, d
    select case (MODELIS)
    case (1) ! Logit
      invlink = invlink_logit(w,d)
    case (2) ! Probit
      invlink = invlink_probit(w,d)
    case (3) ! Robit
      invlink = invlink_robit(w,d)
    case (4) ! Wallace
      invlink = invlink_wallace(w,d)
    case (5) ! Standard boxcox
      invlink = invlink_boxcox(w,d)
    case (6) ! Modified boxcox
      invlink = invlink_modbc(w,d)
    case (7) ! Binomial GEV
      invlink = invlink_gev(w,d)
    case (8) ! Binomial modifiedGEV
      invlink = invlink_modgev(w,d)
    case (9) ! Binomial modifiedGEVns
      invlink = invlink_modgevns(w,d)
    case (10) ! Binomial generalised normal
      invlink = invlink_gennorm(w,d)
    end select
  end function invlink

  elemental double precision function invlinkdz (w, d, MODELIS)
    use modelfcns_link
    implicit none
    integer, intent(in) :: MODELIS
    double precision, intent(in) :: w, d
    select case (MODELIS)
    case (1) ! Logit
      invlinkdz = invlinkdz_logit(w,d)
    case (2) ! Probit
      invlinkdz = invlinkdz_probit(w,d)
    case (3) ! Robit
      invlinkdz = invlinkdz_robit(w,d)
    case (4) ! Wallace
      invlinkdz = invlinkdz_wallace(w,d)
    case (5) ! Standard boxcox
      invlinkdz = invlinkdz_boxcox(w,d)
    case (6) ! Modified boxcox
      invlinkdz = invlinkdz_modbc(w,d)
    case (7) ! Binomial GEV
      invlinkdz = invlinkdz_gev(w,d)
    case (8) ! Binomial modifiedGEV
      invlinkdz = invlinkdz_modgev(w,d)
    case (9) ! Binomial modifiedGEVns
      invlinkdz = invlinkdz_modgevns(w,d)
    case (10) ! Binomial generalised normal
      invlinkdz = invlinkdz_gennorm(w,d)
    end select
  end function invlinkdz

  elemental double precision function loginvlinkdz (w, d, MODELIS)
    use modelfcns_link
    implicit none
    integer, intent(in) :: MODELIS
    double precision, intent(in) :: w, d
    select case (MODELIS)
    case (1) ! Logit
      loginvlinkdz = loginvlinkdz_logit(w,d)
    case (2) ! Probit
      loginvlinkdz = loginvlinkdz_probit(w,d)
    case (3) ! Robit
      loginvlinkdz = loginvlinkdz_robit(w,d)
    case (4) ! Wallace
      loginvlinkdz = loginvlinkdz_wallace(w,d)
    case (5) ! Standard boxcox
      loginvlinkdz = loginvlinkdz_boxcox(w,d)
    case (6) ! Modified boxcox
      loginvlinkdz = loginvlinkdz_modbc(w,d)
    case (7) ! Binomial GEV
      loginvlinkdz = loginvlinkdz_gev(w,d)
    case (8) ! Binomial modifiedGEV
      loginvlinkdz = loginvlinkdz_modgev(w,d)
    case (9) ! Binomial modifiedGEVns
      loginvlinkdz = loginvlinkdz_modgevns(w,d)
    case (10) ! Binomial generalised normal
      loginvlinkdz = loginvlinkdz_gennorm(w,d)
    end select
  end function loginvlinkdz

  elemental double precision function invlinkhz (w, d, MODELIS)
    use modelfcns_link
    implicit none
    integer, intent(in) :: MODELIS
    double precision, intent(in) :: w, d
    select case (MODELIS)
    case (1) ! Logit
      invlinkhz = invlinkhz_logit(w,d)
    case (2) ! Probit
      invlinkhz = invlinkhz_probit(w,d)
    case (3) ! Robit
      invlinkhz = invlinkhz_robit(w,d)
    case (4) ! Wallace
      invlinkhz = invlinkhz_wallace(w,d)
    case (5) ! Standard boxcox
      invlinkhz = invlinkhz_boxcox(w,d)
    case (6) ! Modified boxcox
      invlinkhz = invlinkhz_modbc(w,d)
    case (7) ! Binomial GEV
      invlinkhz = invlinkhz_gev(w,d)
    case (8) ! Binomial modifiedGEV
      invlinkhz = invlinkhz_modgev(w,d)
    case (9) ! Binomial modifiedGEVns
      invlinkhz = invlinkhz_modgevns(w,d)
    case (10) ! Binomial generalised normal
      invlinkhz = invlinkhz_gennorm(w,d)
    end select
  end function invlinkhz

  elemental double precision function invlink3z (w, d, MODELIS)
    use modelfcns_link
    implicit none
    integer, intent(in) :: MODELIS
    double precision, intent(in) :: w, d
    select case (MODELIS)
    case (1) ! Logit
      invlink3z = invlink3z_logit(w,d)
    case (2) ! Probit
      invlink3z = invlink3z_probit(w,d)
    case (3) ! Robit
      invlink3z = invlink3z_robit(w,d)
    case (4) ! Wallace
      invlink3z = invlink3z_wallace(w,d)
    case (5) ! Standard boxcox
      invlink3z = invlink3z_boxcox(w,d)
    case (6) ! Modified boxcox
      invlink3z = invlink3z_modbc(w,d)
    case (7) ! Binomial GEV
      invlink3z = invlink3z_gev(w,d)
    case (8) ! Binomial modifiedGEV
      invlink3z = invlink3z_modgev(w,d)
    case (9) ! Binomial modifiedGEVns
      invlink3z = invlink3z_modgevns(w,d)
    case (10) ! Binomial generalised normal
      invlink3z = invlink3z_gennorm(w,d)
    end select
  end function invlink3z
end module linkfcn


==> anc/Package/compounds/src/modelfcns_link.f90 <==
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!!
!!! Commentary:
!!
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

module modelfcns_link
  implicit none
  double precision, parameter :: bigpos = huge(1d0), bigneg = -bigpos, &
     smallpos = epsilon(1d0), smallneg = -smallpos
  private bigpos, bigneg, smallpos, smallneg
contains

!!!!!!!!!!!!!!!!!!!!!!!!!!!!! binomial robit !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!! Link function
  elemental function flink_robit (w,d) result (z)
    use interfaces, only: quantt
    implicit none
    double precision, intent(in) :: w, d
    double precision z
    z = quantt(w, d)
  end function flink_robit

!! Inverse link function (log scale)
  elemental function invlink_robit (z,d) result (w)
    ! Binomial symmetric (robit) link fcn
    use interfaces, only: logprobt
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    w = logprobt(z, d)
  end function invlink_robit

  elemental function invlinkdz_robit (z,d) result (y)
    use interfaces, only: logprobt, logpdft
    implicit none
    double precision, intent(in) :: z, d
    double precision y
    double precision f, ff
    ff = logprobt(z, d)
    f = logpdft(z, d)
    y = exp(f - ff)
  end function invlinkdz_robit

  elemental function loginvlinkdz_robit (z,d) result (y)
    use interfaces, only: logprobt, logpdft
    implicit none
    double precision, intent(in) :: z, d
    double precision y
    double precision f, ff
    ff = logprobt(z, d)
    f = logpdft(z, d)
    y = f - ff
  end function loginvlinkdz_robit

  elemental function invlinkhz_robit (z,d) result (y)
    ! If g_d(z) is the pdf of the t_d distribution, then we need
    ! d2w = d(log g_d(z)) * d1w - (d1w)^2
    implicit none
    double precision, intent(in) :: z, d
    double precision y
    double precision dwdz, dlogtdz
    dwdz = invlinkdz_robit(z,d)
    dlogtdz = -(d+1d0)*z/(d+z*z)
    y = dlogtdz*dwdz - dwdz*dwdz
  end function invlinkhz_robit

  elemental function invlink3z_robit (z,d) result (y)
    ! If g_d(z) is the pdf of the t_d distribution, then we need
    ! d3w = d2(log g_d(z)) * d1w - (d1w)*(d2w) + (d2w)^2/(d1w)
    implicit none
    double precision, intent(in) :: z, d
    double precision y
    double precision dw, hw, hlogt, zsq, dpzsq
    dw = invlinkdz_robit(z,d)
    hw = invlinkhz_robit(z,d)
    zsq = z*z
    dpzsq = d + zsq
    hlogt = -(d+1d0)/dpzsq*(1d0 - 2*zsq/dpzsq)
    y = hlogt*dw - dw*hw + hw*hw/dw
  end function invlink3z_robit

  elemental function invlinkdn_robit (z,d) result (y)
    ! First derivative w.r.t. d
    double precision, intent(in) :: z, d
    double precision y
    double precision eps
    eps = sqrt(epsilon(1d0))
    y = 8d0*invlink_robit(z,d+eps) - 8d0*invlink_robit(z,d-eps) &
       - invlink_robit(z,d+eps*2d0) + invlink_robit(z,d-eps*2d0)
    y = y/(12d0*eps)
  end function invlinkdn_robit

  elemental function invlinkhn_robit (z,d) result (y)
    ! First derivative w.r.t. d
    double precision, intent(in) :: z, d
    double precision y
    double precision eps
    eps = sqrt(sqrt(epsilon(1d0)))
    y = 16d0*invlink_robit(z,d+eps) + 16d0*invlink_robit(z,d-eps) &
       - invlink_robit(z,d+eps*2d0) - invlink_robit(z,d-eps*2d0) &
       - 30d0*invlink_robit(z,d)
    y = y/(12d0*eps*eps)
  end function invlinkhn_robit

  elemental function invlinkdzdn_robit (z,d) result (y)
    implicit none
    double precision, intent(in) :: z, d
    double precision y
    double precision dz, dlogF, dlogt
    dz = invlinkdz_robit(z,d)
    dlogF = invlinkdn_robit(z,d)
    dlogt = dnu_logpdft(z,d)
    y = (dlogt - dlogF)*dz
  contains
    elemental function dnu_logpdft (z,d)
      use interfaces, only: fdigamma, flog1p
      implicit none
      double precision, intent(in) :: z, d
      double precision dnu_logpdft
      double precision zzd
      zzd = z*z/d
      dnu_logpdft = -.5d0*flog1p(zzd) + .5d0*(d+1)/d*zzd/(zzd+1) &
         - .5d0/d -.5d0*fdigamma(.5d0*d) + .5d0*fdigamma(.5d0*(d+1))
    end function dnu_logpdft
  end function invlinkdzdn_robit

  elemental function invlinkhzdn_robit (z,d) result (y)
    implicit none
    double precision, intent(in) :: z, d
    double precision y
    double precision dz, hz, dzdn, ddlogt
    dz = invlinkdz_robit(z,d)
    hz = invlinkhz_robit(z,d)
    dzdn = invlinkdzdn_robit(z,d)
    ddlogt = dzdn_logpdft(z,d)
    y = ddlogt*dz + hz*dzdn/dz - dzdn*dz
  contains
    elemental function dzdn_logpdft (z,d)
      implicit none
      double precision, intent(in) :: z, d
      double precision dzdn_logpdft
      double precision zzd
      zzd = z*z+d
      !!dzdn_logpdft = (d+1)*z/(d*zzd) - z/zzd - (d+1)*z*z*z/(d*zzd*zzd)
      dzdn_logpdft = -z/zzd*(1d0 - (d+1)/d*(1d0 - z*z/zzd))
    end function dzdn_logpdft
  end function invlinkhzdn_robit

  elemental function invlinkdzhn_robit (z,d) result (y)
    implicit none
    double precision, intent(in) :: z, d
    double precision y
    double precision dz, hlogt, hlogF, dlogg
    dz = invlinkdz_robit(z,d)
    hlogt = hnu_logpdft(z,d)
    hlogF = invlinkhn_robit(z,d)
    dlogg = invlinkdzdn_robit(z,d)
    dlogg = dlogg/dz
    y = dz*(dlogg*dlogg + hlogt - hlogF)
  contains
    elemental function hnu_logpdft (z,d)
      use interfaces, only: ftrigamma, flog1p
      implicit none
      double precision, intent(in) :: z, d
      double precision hnu_logpdft
      double precision zzd
      zzd = z*z/d
      zzd = zzd/(1d0+zzd)
      hnu_logpdft = zzd/d - zzd*(d+1)/(d*d)*(1d0 - .5d0*zzd) + .5/(d*d) &
         - .25d0*ftrigamma(.5d0*d) + .25d0*ftrigamma(.5d0*(d+1))
    end function hnu_logpdft
  end function invlinkdzhn_robit

!!!!!!!!!!!!!!!!!!!!!!!!!!!!! binomial logit !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!! Link function
  elemental function flink_logit (w,d) result (z)
    use interfaces, only: quantlogis
    implicit none
    double precision, intent(in) :: w, d
    double precision z
    z = quantlogis(w)
  end function flink_logit

!! Inverse link function (log scale)
  elemental function invlink_logit (z,d) result (w)
    ! Binomial symmetric (robit) link fcn
    use interfaces, only: logproblogis
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    w = logproblogis(z)
  end function invlink_logit

  elemental function invlinkdz_logit (z,d) result (y)
    use interfaces, only: logproblogis
    implicit none
    double precision, intent(in) :: z, d
    double precision y
    ! y = 1d0/(1d0 + exp(z))
    y = logproblogis(z)
    y = exp(y)
    y = 1d0 - y
  end function invlinkdz_logit

  elemental function loginvlinkdz_logit (z,d) result (y)
    use interfaces, only: logproblogis, flog1mexp
    implicit none
    double precision, intent(in) :: z, d
    double precision y
    ! y = 1d0/(1d0 + exp(z))
    y = logproblogis(z)
    y = flog1mexp(y)
  end function loginvlinkdz_logit

  elemental function invlinkhz_logit (z,d) result (y)
    use interfaces, only: logproblogis
    implicit none
    double precision, intent(in) :: z, d
    double precision y
    y = logproblogis(z)
    y = exp(y)
    y = y*(y-1d0)
  end function invlinkhz_logit

  elemental function invlink3z_logit (z,d) result (y)
    use interfaces, only: logproblogis
    implicit none
    double precision, intent(in) :: z, d
    double precision y
    y = logproblogis(z)
    y = exp(y)
    y = y*(1d0-y)*(y+y-1d0)
  end function invlink3z_logit

  elemental function invlinkdn_logit (z,d) result (y)
    implicit none
    double precision, intent(in) :: z, d
    double precision y
    y = 0d0
  end function invlinkdn_logit

  elemental function invlinkhn_logit (z,d) result (y)
    implicit none
    double precision, intent(in) :: z, d
    double precision y
    y = 0d0
  end function invlinkhn_logit

  elemental function invlinkdzdn_logit (z,d) result (y)
    implicit none
    double precision, intent(in) :: z, d
    double precision y
    y = 0d0
  end function invlinkdzdn_logit

  elemental function invlinkhzdn_logit (z,d) result (y)
    implicit none
    double precision, intent(in) :: z, d
    double precision y
    y = 0d0
  end function invlinkhzdn_logit

  elemental function invlinkdzhn_logit (z,d) result (y)
    implicit none
    double precision, intent(in) :: z, d
    double precision y
    y = 0d0
  end function invlinkdzhn_logit

!!!!!!!!!!!!!!!!!!!!!!!!!!!!! binomial probit !!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!! Link function
  elemental function flink_probit (w,d) result (z)
    use interfaces, only: quantnorm
    implicit none
    double precision, intent(in) :: w, d
    double precision z
    z = quantnorm(w)
  end function flink_probit

!! Inverse link function (log scale)
  elemental function invlink_probit (z,d) result (w)
    ! Binomial symmetric (robit) link fcn
    use interfaces, only: logprobnorm
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    w = logprobnorm(z)
  end function invlink_probit

  elemental function invlinkdz_probit (z,d) result (y)
    use interfaces, only: logprobnorm, logpdfnorm
    implicit none
    double precision, intent(in) :: z, d
    double precision y
    double precision f, ff
    ff = logprobnorm(z)
    f = logpdfnorm(z)
    y = exp(f - ff)
  end function invlinkdz_probit

  elemental function loginvlinkdz_probit (z,d) result (y)
    use interfaces, only: logprobnorm, logpdfnorm
    implicit none
    double precision, intent(in) :: z, d
    double precision y
    double precision f, ff
    ff = logprobnorm(z)
    f = logpdfnorm(z)
    y = f - ff
  end function loginvlinkdz_probit

  elemental function invlinkhz_probit (z,d) result (y)
    ! If g(z) is the pdf of the N(0,1) distribution, then we need
    ! d2w = d(log g(z)) * d1w - (d1w)^2
    implicit none
    double precision, intent(in) :: z, d
    double precision y
    double precision dwdz
    dwdz = invlinkdz_probit(z,d)
    y = -z*dwdz - dwdz*dwdz
  end function invlinkhz_probit

  elemental function invlink3z_probit (z,d) result (y)
    ! If g(z) is the pdf of the N(0,1) distribution, then we need
    ! d3w = h(log g(z)) * dw - dw * hw + hw*hw/dw
    implicit none
    double precision, intent(in) :: z, d
    double precision y
    double precision dw, hw
    dw = invlinkdz_probit(z,d)
    hw = invlinkhz_probit(z,d)
    y = -dw - dw*hw + hw*hw/dw
  end function invlink3z_probit

  elemental function invlinkdn_probit (z,d) result (y)
    implicit none
    double precision, intent(in) :: z, d
    double precision y
    y = 0d0
  end function invlinkdn_probit

  elemental function invlinkhn_probit (z,d) result (y)
    implicit none
    double precision, intent(in) :: z, d
    double precision y
    y = 0d0
  end function invlinkhn_probit

  elemental function invlinkdzdn_probit (z,d) result (y)
    implicit none
    double precision, intent(in) :: z, d
    double precision y
    y = 0d0
  end function invlinkdzdn_probit

  elemental function invlinkhzdn_probit (z,d) result (y)
    implicit none
    double precision, intent(in) :: z, d
    double precision y
    y = 0d0
  end function invlinkhzdn_probit

  elemental function invlinkdzhn_probit (z,d) result (y)
    implicit none
    double precision, intent(in) :: z, d
    double precision y
    y = 0d0
  end function invlinkdzhn_probit


!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!! Box-Cox !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!! Link fcn
  elemental function flink_boxcox (w,d) result (z)
    ! z = (mu^d - 1)/d
    ! w is log(mu)
    use interfaces, only: fexpm1
    implicit none
    double precision, intent(in) :: w, d
    double precision z
    if (d .eq. 0d0) then
      z = w
    else if (d .eq. 1d0) then
      z = fexpm1(w)
    else if (d .eq. -1d0) then
      z = -fexpm1(-w)
    else
      z = fexpm1(w*d)/d
    end if
  end function flink_boxcox

!! Inverse link fcn, returns log(mu)
  elemental function invlink_boxcox (z,d) result (w)
    use interfaces, only: flog1p
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    if (d .eq. 0d0) then
      w = z
    else
      w = d*z
      if (w .gt. -1d0) then
        w = flog1p(w)/d
      else if (d .gt. 0d0) then
        w = bigneg
      else
        w = bigpos
      end if
    end if
  end function invlink_boxcox

  elemental function invlinkdz_boxcox (z,d) result (w)
    ! w = log(mu)
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    if (d .eq. 0d0) then
      w = 1d0
    else
      w = d*z
      if (w .gt. -1d0) then
        w = 1d0/(1d0+w)
      else
        w = 0d0
      end if
    end if
  end function invlinkdz_boxcox

  elemental function loginvlinkdz_boxcox (z,d) result (w)
    ! w = log(mu)
    use interfaces, only: flog1p
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    if (d .eq. 0d0) then
      w = 0d0
    else
      w = d*z
      if (w .gt. -1d0) then
        w = -flog1p(w)
      else
        w = bigneg
      end if
    end if
  end function loginvlinkdz_boxcox

  elemental function invlinkhz_boxcox (z,d) result (w)
    ! w = log(mu)
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    if (d .eq. 0d0) then
      w = 0d0
    else
      w = d*z
      if (w .gt. -1d0) then
        w = 1d0+w
        w = -d/(w*w)
      else
        w = 0d0
      end if
    end if
  end function invlinkhz_boxcox

  elemental function invlink3z_boxcox (z,d) result (w)
    ! w = log(mu)
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    if (d .eq. 0d0) then
      w = 0d0
    else
      w = d*z
      if (w .gt. -1d0) then
        w = 1d0+w
        w = 2*d*d/(w*w*w)
      else
        w = 0d0
      end if
    end if
  end function invlink3z_boxcox

  elemental function invlinkdn_boxcox (z,d) result (w)
    use interfaces, only: flog1p
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    if (d .eq. 0d0) then
      w = -.5d0*z*z
    else
      w = d*z
      if (w .gt. -1d0) then
        w = (w/(1d0+w) - flog1p(w))/(d*d)
      else
        w = 0d0
      end if
    end if
  end function invlinkdn_boxcox

  elemental function invlinkhn_boxcox (z,d) result (w)
    use interfaces, only: flog1p
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    double precision zdp1
    if (d .eq. 0d0) then
      w = 2d0*z*z*z/3d0
    else
      w = d*z
      if (w .gt. -1d0) then
        zdp1 = w + 1d0
        w = -w*(3d0*zdp1 - 1d0) + 2d0*zdp1*zdp1*flog1p(w)
        w = w/(d*d*d*zdp1*zdp1)
      else
        w = 0d0
      end if
    end if
  end function invlinkhn_boxcox

  elemental function invlinkdzdn_boxcox (z,d) result (w)
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    if (d .eq. 0d0) then
      w = -z
    else
      w = d*z
      if (w .gt. -1d0) then
        w = 1d0 + w
        w = -z/(w*w)
      else
        w = 0d0
      end if
    end if
  end function invlinkdzdn_boxcox

  elemental function invlinkhzdn_boxcox (z,d) result (w)
    implicit none
    double precision, intent(in) :: z, d
    double precision w, dz
    if (d .eq. 0d0) then
      w = -1
    else
      dz = d*z
      if (dz .gt. -1d0) then
        w = 1d0 + dz
        w = (dz-1)/(w*w*w)
      else
        w = 0d0
      end if
    end if
  end function invlinkhzdn_boxcox

  elemental function invlinkdzhn_boxcox (z,d) result (w)
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    if (d .eq. 0d0) then
      w = 2*z*z
    else
      w = d*z
      if (w .gt. -1d0) then
        w = 1d0 + w
        w = 2*z*z/(w*w*w)
      else
        w = 0d0
      end if
    end if
  end function invlinkdzhn_boxcox


!!!!!!!!!!!!!!!!!!!!!!!!!!!! Modified Box-Cox !!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!! Link fcn
  elemental function flink_modbc (w, d) result (z)
    ! w is log(mu)
    ! z = sign(w)*expm1(d*|w|)/d for d > 0
    use interfaces, only: fexpm1
    implicit none
    double precision, intent(in) :: w, d
    double precision z
    if (d .eq. 0d0) then
      z = w
    else
      z = fexpm1(abs(d*w))/abs(d)
      z = sign(z,w)
!     else if (d .eq. 1d0) then
!       z = fexpm1(abs(w))
!       z = sign(z,w)
!     else if (d .gt. 0d0) then
!       z = fexpm1(d*abs(w))/d
!       z = sign(z,w)
!     else ! Use regular Box-Cox
!       z = fexpm1(w*d)/d
    end if
  end function flink_modbc

  elemental function invlink_modbc (z,d) result (w)
    use interfaces, only: flog1p
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    if (d .eq. 0d0) then
      w = z
    else
      w = flog1p(abs(d*z))/abs(d)
      w = sign(w,z)
!     else if (d .eq. 1d0) then
!       w = flog1p(abs(z))
!       w = sign(w,z)
!     else if (d .gt. 0d0) then
!       w = flog1p(d*abs(z))/d
!       w = sign(w,z)
!     else ! Use regular Box-Cox
!       w = d*z
!       if (w .gt. -1d0) then
!         w = flog1p(w)/d
!       else
!         w = bigneg
!       end if
    end if
  end function invlink_modbc

  elemental function invlinkdz_modbc (z,d) result (w)
    ! w = log(mu)
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    if (d .eq. 0d0) then
      w = 1d0
    else
      w = 1d0/(1d0 + abs(d*z))
!     else if (d .gt. 0d0) then
!       w = 1d0 + d*abs(z)
!       w = 1d0/w
!     else ! Use regular Box-Cox
!       w = d*z
!       if (w .gt. -1d0) then
!         w = 1d0/(1d0+w)
!       else
!         w = 0d0
!       end if
    end if
  end function invlinkdz_modbc

  elemental function loginvlinkdz_modbc (z,d) result (w)
    ! w = log(mu)
    use interfaces, only: flog1p
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    if (d .eq. 0d0) then
      w = 0d0
    else
      w = -flog1p(abs(d*z))
    end if
  end function loginvlinkdz_modbc

  elemental function invlinkhz_modbc (z,d) result (w)
    ! w = log(mu)
    implicit none
    double precision, intent(in) :: z, d
    double precision w, y
    if (d .eq. 0d0) then
      w = 0d0
    else
      w = d*z
      y = 1d0 + abs(w)
      if (w .lt. 0d0) then
        w = d/(y*y)
      else
        w = -d/(y*y)
      end if
    end if
  end function invlinkhz_modbc

  elemental function invlink3z_modbc (z,d) result (w)
    ! w = log(mu)
    implicit none
    double precision, intent(in) :: z, d
    double precision w, y
    if (d .eq. 0d0) then
      w = 0d0
    else
      w = d*z
      y = 1d0 + abs(w)
      w = 2*d*d/(y*y*y)
    end if
  end function invlink3z_modbc

  elemental function invlinkdn_modbc (z,d) result (w)
    use interfaces, only: flog1p
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    if (d .eq. 0d0) then
      ! The derivative at 0 is undefined
      w = 0d0
      ! w = -.5d0*z*z
    else
      w = abs(z*d)
      w = (w/(1d0+w) - flog1p(w))/(d*d)
      if (d .lt. 0d0) w = -w
    end if
    if (z .lt. 0d0) w = -w
  end function invlinkdn_modbc

  elemental function invlinkhn_modbc (z,d) result (w)
    use interfaces, only: flog1p
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    double precision zdp1
    if (d .eq. 0d0) then
      w = 2d0*z*z*z/3d0
    else
      w = abs(d*z)
      zdp1 = w + 1d0
      w = -w*(3d0*zdp1 - 1d0) + 2d0*zdp1*zdp1*flog1p(w)
      w = w/(d*d*d*zdp1*zdp1)
      if (d .lt. 0d0) w = -w
      if (z .lt. 0d0) w = -w
    end if
  end function invlinkhn_modbc

  elemental function invlinkdzdn_modbc (z,d) result (w)
    ! w = log(mu)
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    if (d .eq. 0d0) then
      ! The derivative at 0 is undefined
      w = 0d0
      !w = -abs(z)
    else
      w = 1d0 + abs(d*z)
      w = -abs(z)/(w*w)
      if (d .lt. 0d0) w = -w
    end if
  end function invlinkdzdn_modbc

  elemental function invlinkhzdn_modbc (z,d) result (w)
    ! w = log(mu)
    implicit none
    double precision, intent(in) :: z, d
    double precision w, adz
    if (d .eq. 0d0) then
      ! The derivative at 0 is undefined
      w = 0d0
      !w = -1
    else
      adz = abs(d*z)
      w = 1d0 + adz
      w = (adz - 1)/(w*w*w)
      if (d .lt. 0d0) w = -w
    end if
    if (z .lt. 0d0) w = -w
  end function invlinkhzdn_modbc

  elemental function invlinkdzhn_modbc (z,d) result (w)
    ! w = log(mu)
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    if (d .eq. 0d0) then
      w = 2*z*z
    else
      w = 1d0 + abs(d*z)
      w = 2*z*z/(w*w*w)
    end if
  end function invlinkdzhn_modbc


!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!! Gaussian !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!! Linf fcn
  elemental function flink_ga (w, d) result (z)
    implicit none
    double precision, intent(in) :: w, d
    double precision z
    if (d .eq. 0d0) then
      if (w > 0d0) then
        z = log(w)
      else
        z = bigneg
      end if
    else if (d .gt. 0d0) then
      if (d .eq. 2d0) then
        z = .5d0*(w*w - 1d0)
      else if (d .eq. 1d0) then
        z = w - 1d0
      else if (d .eq. .5d0) then
        z = sign(sqrt(abs(w)), w) - 1d0
        z = z + z
      else
        z = (sign(abs(w)**d, w) - 1d0)/d
      end if
    else ! d .lt. 0d0
      if (w .gt. 0d0) then
        if (d .eq. -0.5d0) then
          z = -(1d0/sqrt(w) - 1d0)
          z = z + z
        else if (d .eq. -1d0) then
          z = -(1d0/w - 1d0)
        else if (d .eq. -2d0) then
          z = -.5d0*(1d0/(w*w) - 1d0)
        else
          z = (w**d - 1d0)/d
        end if
      else ! w .le. 0d0
        z = bigneg
      end if
    end if
  end function flink_ga

!! Inverse link fcn
  elemental function invlink_ga (z,d) result(w)
    ! Inverse Box-Cox transformation. Using extended if d > 0.
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    if (d .eq. 0d0) then
      w = exp(z)
    else if (d .gt. 0d0) then
      w = d*z + 1d0
      if (d .eq. 2d0) then
        w = sign(sqrt(abs(w)),w)
      else if (d .eq. .5d0) then
        w = sign(w*w,w)
      else if (d .ne. 1d0) then
        w = sign(abs(w)**(1d0/d),w)
      end if
    else ! d .lt. 0d0
      w = d*z + 1d0
      if (w .gt. 0d0) then
        w = 1d0/w
        if (d .eq. -2d0) then
          w = sqrt(w)
        else if (d .eq. -.5d0) then
          w = w*w
        else if (d .ne. -1d0) then
          w = w**(1d0/(-d))
        end if
      else
        w = bigpos
      end if
    end if
  end function invlink_ga

  elemental function invlinkdz_ga (z,d) result(w)
    ! Inverse Box-Cox transformation. Using extended if d > 0.
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    if (d .eq. 0d0) then
      w = exp(z)
    else if (d .eq. 1d0) then
      w = 1d0
    else if (d .gt. 0d0) then
      w = abs(d*z + 1d0)
      if (d .eq. 2d0) then
        w = 1d0/sqrt(w)
      else if (d .ne. .5d0) then
        w = w**(1d0/d - 1d0)
      end if
    else ! d .lt. 0d0
      w = d*z + 1d0
      if (w .gt. 0d0) then
        if (d .eq. -1d0) then
          w = 1d0/(w*w)
        else if (d .eq. -2d0) then
          w = 1d0/(w*sqrt(w))
        else if (d .eq. -.5d0) then
          w = 1d0/(w*w*w)
        else
          w = w**(1d0/d - 1d0)
        end if
      else
        w = 0d0
      end if
    end if
  end function invlinkdz_ga

  elemental function loginvlinkdz_ga (z,d) result(w)
    ! Inverse Box-Cox transformation. Using extended if d > 0.
    use interfaces, only: flog1p
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    if (d .eq. 0d0) then
      w = z
    else if (d .eq. 1d0) then
      w = 0d0
    else if (d .gt. 0d0) then
      w = abs(d*z + 1d0)
      w = log(w)
      if (d .eq. 2d0) then
        w = -.5d0*w
      else if (d .ne. .5d0) then
        w = (1d0/d - 1d0)*w
      end if
    else ! d .lt. 0d0
      ! w = d*z + 1d0
      w = flog1p(d*z)
      if (w .gt. 0d0) then
        if (d .eq. -1d0) then
          w = -(w + w)
        else if (d .eq. -2d0) then
          w = -1.5d0*w
        else if (d .eq. -.5d0) then
          w = -(w+w+w)
        else
          w = (1d0/d - 1d0)*w
        end if
      else
        w = bigneg
      end if
    end if
  end function loginvlinkdz_ga

  elemental function invlinkhz_ga (z,d) result(w)
    ! Inverse Box-Cox transformation. Using extended if d > 0.
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    if (d .eq. 0d0) then
      w = exp(z)
    else if (d .eq. 1d0) then
      w = 0d0
    else if (d .eq. .5d0) then
      w = .5d0
    else if (d .gt. 0d0) then
      w = d*z + 1d0
      if (w .ge. 0d0) then
        w = (1-d) * w**(1d0/d - 2d0)
      else
        w = (d-1) * (-w)**(1d0/d - 2d0)
      end if
    else ! d .lt. 0d0
      w = d*z + 1d0
      if (w .gt. 0d0) then
        w = (1-d) * w**(1d0/d - 2d0)
      else
        w = 0d0
      end if
    end if
  end function invlinkhz_ga

  elemental function invlink3z_ga (z,d) result(w)
    ! Inverse Box-Cox transformation. Using extended if d > 0.
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    if (d .eq. 0d0) then
      w = exp(z)
    else if (d .eq. 1d0) then
      w = 0d0
    else if (d .eq. .5d0) then
      w = 0d0
    else if (d .gt. 0d0) then
      w = d*z + 1d0
      w = (1-d)*(1-2*d) * abs(w)**(1d0/d - 3d0)
    else ! d .lt. 0d0
      w = d*z + 1d0
      if (w .gt. 0d0) then
        w = (1-d)*(1-2*d) * (w)**(1d0/d - 3d0)
      else
        w = 0d0
      end if
    end if
  end function invlink3z_ga

  elemental function invlinkdn_ga (z,d) result(w)
    ! Inverse Box-Cox transformation. Using extended if d > 0.
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    double precision zdp1
    if (d .eq. 0d0) then
      w = -.5d0*z*z*exp(z)
    else if (d .gt. 0d0) then
      w = d*z
      zdp1 = w + 1d0
      w = abs(zdp1)**(1d0/d-1d0)*(w - zdp1*log(abs(zdp1)))/(d*d)
    else ! d .lt. 0d0
      w = d*z
      zdp1 = w + 1d0
      if (zdp1 .gt. 0d0) then
        w = zdp1**(1d0/d-1d0)*(w - zdp1*log(zdp1))/(d*d)
      else
        w = 0d0
      end if
    end if
  end function invlinkdn_ga

  elemental function invlinkhn_ga (z,d) result(w)
    ! Inverse Box-Cox transformation. Using extended if d > 0.
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    double precision zdp1, zoz, t
    if (d .eq. 0d0) then
      w = z*z*z*(8d0 + 3d0*z)*exp(z)/12d0
    else if (d .gt. 0d0) then
      w = d*z
      zdp1 = w + 1d0
      zoz = w/zdp1
      t = zoz - log(abs(zdp1))
      w = abs(zdp1)**(1d0/d)*((-zoz*zoz - t - t) + t*t/d)/(d*d*d)
      if (zdp1 .lt. 0d0) w = -w
    else ! d .lt. 0d0
      w = d*z
      zdp1 = w + 1d0
      if (zdp1 .gt. 0d0) then
      zdp1 = w + 1d0
      zoz = w/zdp1
      t = zoz - log(zdp1)
      w = zdp1**(1d0/d)*((-zoz*zoz - t - t) + t*t/d)/(d*d*d)
      else
        w = 0d0
      end if
    end if
  end function invlinkhn_ga

  elemental function invlinkdzdn_ga (z,d) result(w)
    ! Inverse Box-Cox transformation. Using extended if d > 0.
    implicit none
    double precision, intent(in) :: z, d
    double precision w, omod
    if (d .eq. 0d0) then
      w = -.5d0*exp(z)*z*(z+2)
    else if (d .eq. 1d0) then
      w = -log(abs(z+1d0))
    else if (d .gt. 0d0) then
      w = d*z + 1d0
      omod = 1d0 - 1d0/d
      if (w .lt. 0d0) then
        w = -w
        w = omod*z*(w**(-1d0-omod)) - (w**(-omod))*log(w)/(d*d)
      else
        w = -omod*z*(w**(-1d0-omod)) - (w**(-omod))*log(w)/(d*d)
      end if
    else ! d .lt. 0d0
      w = d*z + 1d0
      omod = 1d0 - 1d0/d
      if (w .gt. 0d0) then
        w = -omod*z*(w**(-1d0-omod)) - (w**(-omod))*log(w)/(d*d)
      else
        w = 0d0
      end if
    end if
  end function invlinkdzdn_ga

  elemental function invlinkhzdn_ga (z,d) result(w)
    ! Inverse Box-Cox transformation. Using extended if d > 0.
    implicit none
    double precision, intent(in) :: z, d
    double precision w, omod
    if (d .eq. 0d0) then
      w = -.5d0*exp(z)*(2+4*z+z*z)
    else if (d .eq. 1d0) then
      w = -1d0/(1d0+z)
    else if (d .gt. 0d0) then
      w = d*z + 1d0
      omod = 1d0 - 1d0/d
      if (w .lt. 0d0) then
        w = -w
        w = (w**(-1d0-omod))*(1d0 + omod*d*((1+omod)*z/w - log(w)/(d*d)))
      else
        w = -(w**(-1d0-omod))*(1d0 - omod*d*((1+omod)*z/w + log(w)/(d*d)))
      end if
    else ! d .lt. 0d0
      w = d*z + 1d0
      omod = 1d0 - 1d0/d
      if (w .gt. 0d0) then
        w = -(w**(-1d0-omod))*(1d0 - omod*d*((1+omod)*z/w + log(w)/(d*d)))
      else
        w = 0d0
      end if
    end if
  end function invlinkhzdn_ga

  elemental function invlinkdzhn_ga (z,d) result(w)
    ! Inverse Box-Cox transformation. Using extended if d > 0.
    implicit none
    double precision, intent(in) :: z, d
    double precision w, omod, zo1pzd
    if (d .eq. 0d0) then
      w = exp(z)*z*z*(24+20*z + 3*z*z)/12d0
    else if (d .eq. 1d0) then
      w = log(abs(z+1d0))
      w = w*w + 2*w - 2*z/(1+z)
    else if (d .gt. 0d0) then
      w = abs(d*z + 1d0)
      omod = 1d0 - 1d0/d
      zo1pzd = z/w
      w = w**(-omod)*(omod*zo1pzd*zo1pzd - 2*zo1pzd/(d*d) &
         + 2*log(w)/(d*d*d) + (omod*zo1pzd + log(w)/(d*d))**2)
    else ! d .lt. 0d0
      w = d*z + 1d0
      omod = 1d0 - 1d0/d
      zo1pzd = z/w
      if (w .gt. 0d0) then
      w = w**(-omod)*(omod*zo1pzd*zo1pzd - 2*zo1pzd/(d*d) &
         + 2*log(w)/(d*d*d) + (omod*zo1pzd + log(w)/(d*d))**2)
      else
        w = 0d0
      end if
    end if
  end function invlinkdzhn_ga


!!!!!!!!!!!!!!!!!!! Wallace transformation for binomial !!!!!!!!!!!!!!!!!!!
!!! See function u4 in
!!!  Wallace, D. L. (1959). Bounds on normal approximations to Student's
!!!  and the chi-square distributions. The Annals of Mathematical
!!!  Statistics, 1121-1130.
!! Link fcn
!! mu = PHI[sign(z) * c(nu) * sqrt(nu*log(1+z*z/nu))]
!! where c(nu) = (8*nu+1)/(8*nu+3)
!! w = log(mu)
  elemental function flink_wallace (w, d) result(z)
    use interfaces, only: quantnorm, fexpm1
    implicit none
    double precision, intent(in) :: w, d
    double precision :: z
    double precision t, e
    t = 8d0*d
    e = quantnorm(w)*(t + 3d0)/(t + 1d0)
    t = sqrt(d*fexpm1(e*e/d))
    z = sign(t, e)
  end function flink_wallace

!! Inverse link fcn (log scale)
  elemental function invlink_wallace (z,d) result (w)
    use interfaces, only: logprobnorm, flog1p
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    double precision x, t
    t = 8d0*d
    x = sqrt(d*flog1p(z*z/d))*(t + 1d0)/(t + 3d0)
    t = sign(x, z)
    w = logprobnorm(t)
  end function invlink_wallace

  elemental function invlinkdz_wallace (z,d) result (w)
    use interfaces, only: logprobnorm, logpdfnorm, flog1p
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    double precision t, c, f, u, dzt, zt
    c = 8d0*d
    c = (c + 1d0)/(c + 3d0)
    t = z*z/d
    u = sqrt(d*flog1p(t))
    if (u .eq. 0d0) then
      dzt = c
      zt = 0d0
    else
      dzt = c*abs(z)/u/(1+t)
      zt = c*u
      if (z .lt. 0d0) zt = -zt
    end if
    w = logprobnorm(zt)
    f = logpdfnorm(zt)
    w = exp(f-w)*dzt
  end function invlinkdz_wallace

  elemental function loginvlinkdz_wallace (z,d) result (w)
    use interfaces, only: logprobnorm, logpdfnorm, flog1p
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    double precision t, c, f, u, dzt, zt
    c = 8d0*d
    c = (c + 1d0)/(c + 3d0)
    t = z*z/d
    u = sqrt(d*flog1p(t))
    if (u .eq. 0d0) then
      dzt = c
      zt = 0d0
    else
      dzt = c*abs(z)/u/(1+t)
      zt = c*u
      if (z .lt. 0d0) zt = -zt
    end if
    w = logprobnorm(zt)
    f = logpdfnorm(zt)
    w = f - w + log(dzt)
  end function loginvlinkdz_wallace

  elemental function invlinkhz_wallace (z,d) result (w)
    use interfaces, only: logprobnorm, logpdfnorm, flog1p
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    double precision t, c, f, u, dzt, zt, hzt
    c = 8d0*d
    c = (c + 1d0)/(c + 3d0)
    t = z*z/d
    u = sqrt(d*flog1p(t))
    t = t+1d0
    if (u .eq. 0d0) then
      dzt = c
      zt = 0d0
      hzt = 0d0
    else
      zt = c*u
      dzt = c*abs(z)/u/t
      hzt = t*u
      u = u*u
      hzt = c*((1-z*z/d)*u-z*z)/(t*u*hzt)
      if (z .lt. 0d0) then
        zt = -zt
        hzt = -hzt
      end if
    end if
    w = logprobnorm(zt)
    f = logpdfnorm(zt)
    w = exp(f-w)
    dzt = dzt*dzt
    w = w*(hzt - zt*dzt) - w*w*dzt
  end function invlinkhz_wallace

  elemental function invlink3z_wallace (z,d) result (w)
    use interfaces, only: logprobnorm, logpdfnorm, flog1p
    implicit none
    double precision, intent(in) :: z, d
    double precision f, w, dw, hw, dzt, hzt, szt, zt
    zt = wallace_zeta(z,d)
    dzt = wallace_zeta_dz(z,d)
    hzt = wallace_zeta_hz(z,d)
    szt = wallace_zeta_3z(z,d)
    dw = invlinkdz_wallace(z,d)
    hw = invlinkhz_wallace(z,d)
    w = logprobnorm(zt)
    f = logpdfnorm(zt)
    w = exp(f-w)
    w = (zt*zt-1)*w*dzt*dzt*dzt -3*zt*w*dzt*hzt + w*szt - dw*dw*dw - 3*dw*hw
  end function invlink3z_wallace

  elemental function invlinkdn_wallace (z,d) result (w)
    use interfaces, only: logprobnorm, logpdfnorm, flog1p
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    double precision zzd, c, cd, lzzd, u, zt, dzt, phip, phid
    zzd = z*z/d
    c = 8*d
    cd = c + 3
    c = (c+1)/cd
    lzzd = flog1p(zzd)
    u = sqrt(d*lzzd)
    if (u .eq. 0d0) then
      zt = 0d0
      dzt = 0d0
    else
      zt = c*u
      dzt = 16*u/(cd*cd) + .5d0*c*(lzzd - zzd/(1+zzd))/u
      if (z .lt. 0d0) then
        zt = -zt
        dzt = -dzt
      end if
    end if
    phip = logprobnorm(zt)
    phid = logpdfnorm(zt)
    w = exp(phid - phip)*dzt
  end function invlinkdn_wallace

  elemental function invlinkhn_wallace (z,d) result (w)
    use interfaces, only: logprobnorm, logpdfnorm, flog1p
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    double precision zzd, c, cd, lzzd, u, zt, dzt, hzt, phip, phid, zo
    zzd = z*z/d
    zo = zzd/(1+zzd)
    c = 8*d
    cd = c + 3
    c = (c+1)/cd
    lzzd = flog1p(zzd)
    u = sqrt(d*lzzd)
    if (u .eq. 0d0) then
      zt = 0d0
      dzt = 0d0
      hzt = 0d0
    else
      zt = c*u
      dzt = 16*u/(cd*cd) + .5d0*c*(lzzd - zo)/u
      hzt = -.25d0*c*zo*zo/(u*u*u) &
         + .5d0*((3/d+64*d)*zo/(1+zzd)-32*zo*zo)/(u*cd*cd) &
         - .25d0*(9-72*d+960*d*d+512*d*d*d)*u/(d*d*cd*cd*cd)
      if (z .lt. 0d0) then
        zt = -zt
        dzt = -dzt
        hzt = -hzt
      end if
    end if
    phip = logprobnorm(zt)
    phid = logpdfnorm(zt)
    w = exp(phid-phip)
    dzt = dzt*dzt
    w = w*(hzt - zt*dzt) - w*w*dzt
  end function invlinkhn_wallace

  elemental function invlinkdzdn_wallace (z,d) result (w)
    use interfaces, only: logprobnorm, logpdfnorm
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    double precision zt, ztdz, ztdn, ztdzdn, phid, phip
    zt = wallace_zeta(z,d)
    ztdz = wallace_zeta_dz(z,d)
    ztdn = wallace_zeta_dn(z,d)
    ztdzdn = wallace_zeta_dzdn(z,d)
    phid = logpdfnorm(zt)
    phip = logprobnorm(zt)
    w = exp(phid - phip)
    w = w*ztdzdn - (zt+w)*w*ztdz*ztdn
  end function invlinkdzdn_wallace

  elemental function invlinkhzdn_wallace (z,d) result (w)
    use interfaces, only: logprobnorm, logpdfnorm
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    double precision zt, ztdz, ztdn, zthz, ztdzdn, zthzdn, phid, phip
    double precision wdz, wdn, whz, wdzdn
    zt = wallace_zeta(z,d)
    ztdz = wallace_zeta_dz(z,d)
    zthz = wallace_zeta_hz(z,d)
    ztdn = wallace_zeta_dn(z,d)
    ztdzdn = wallace_zeta_dzdn(z,d)
    zthzdn = wallace_zeta_hzdn(z,d)
    wdz = invlinkdz_wallace(z,d)
    whz = invlinkhz_wallace(z,d)
    wdn = invlinkdn_wallace(z,d)
    wdzdn = invlinkdzdn_wallace(z,d)
    phid = logpdfnorm(zt)
    phip = logprobnorm(zt)
    w = exp(phid - phip)
    w = (zt*zt-1)*w*ztdz*ztdz*ztdn - 2*zt*w*ztdz*ztdzdn - zt*w*zthz*ztdn &
       + w*zthzdn - wdz*wdz*wdn - 2*wdz*wdzdn - whz*wdn
  end function invlinkhzdn_wallace

  elemental function invlinkdzhn_wallace (z,d) result (w)
    use interfaces, only: logprobnorm, logpdfnorm
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    double precision zt, ztdz, ztdn, ztdzdn, zthn, ztdzhn, phid, phip
    double precision dw1, dw2, dw3
    zt = wallace_zeta(z,d)
    ztdz = wallace_zeta_dz(z,d)
    ztdn = wallace_zeta_dn(z,d)
    ztdzdn = wallace_zeta_dzdn(z,d)
    zthn = wallace_zeta_hn(z,d)
    ztdzhn = wallace_zeta_dzhn(z,d)
    phid = logpdfnorm(zt)
    phip = logprobnorm(zt)
    dw1 = exp(phid - phip)
    dw2 = -zt*dw1 - dw1*dw1
    dw3 = -dw1 - zt*dw2 - 2*dw1*dw2
    w = dw3*ztdz*ztdn*ztdn &
       + dw2*(ztdzdn*ztdn*2 + ztdz*zthn) +dw1*ztdzhn
  end function invlinkdzhn_wallace

  elemental double precision function wallace_zeta (z,d) result (zt)
    use interfaces, only: flog1p
    implicit none
    double precision, intent(in) :: z, d
    double precision zzd, c, c1, c3, lgz
    c = 8*d
    c1 = 1 + c
    c3 = 3 + c
    zzd = z*z/d
    lgz = flog1p(zzd)
    lgz = d*lgz
    zt = c1/c3*sqrt(lgz)
    if (z .lt. 0d0) then
      zt = -zt
    end if
  end function wallace_zeta

  elemental double precision function wallace_zeta_dz (z,d) result (zt)
    use interfaces, only: flog1p
    implicit none
    double precision, intent(in) :: z, d
    double precision zzd, c, c1, c3, lgz
    c = 8*d
    c1 = 1 + c
    c3 = 3 + c
    zzd = z*z/d
    lgz = flog1p(zzd)
    lgz = d*lgz
    zzd = 1 + zzd
    zt = z*c1/(c3*zzd*sqrt(lgz))
    if (z .lt. 0d0) then
      zt = -zt
    end if
  end function wallace_zeta_dz

  elemental double precision function wallace_zeta_hz (z,d) result (zt)
    use interfaces, only: flog1p
    implicit none
    double precision, intent(in) :: z, d
    double precision zzd, c, c1, c3, lgz, num, dum
    c = 8*d
    c1 = 1 + c
    c3 = 3 + c
    zzd = z*z/d
    lgz = flog1p(zzd)
    num = c1*(d*lgz - d*zzd*(1+lgz))
    lgz = d*lgz
    zzd = 1 + zzd
    dum = c3*zzd*zzd*lgz*sqrt(lgz)
    zt = num/dum
    if (z .lt. 0d0) then
      zt = -zt
    end if
  end function wallace_zeta_hz

  elemental double precision function wallace_zeta_3z (z,d) result (zt)
    use interfaces, only: flog1p
    implicit none
    double precision, intent(in) :: z, d
    double precision zzd, c, lgz, zlgz, num, dum, zsq
    c = 8*d
    zsq = z*z
    zzd = zsq/d
    lgz = flog1p(zzd)
    zlgz = z*lgz
    num = -d*(1+c)*(-3*z*z*z + 3*(d-zsq)*zlgz + 2*(3*d - zsq)*zlgz*lgz)
    zzd = zzd+1
    lgz = d*lgz
    dum = (3+c)*d*zzd*zzd*zzd*lgz*lgz*sqrt(lgz)
    zt = num/dum
    if (z .lt. 0d0) then
      zt = -zt
    end if
  end function wallace_zeta_3z

  elemental double precision function wallace_zeta_dn (z,d) result (zt)
    use interfaces, only: flog1p
    implicit none
    double precision, intent(in) :: z, d
    double precision zzd, c, c1, c3, lgz, num, dum
    c = 8*d
    c1 = 1 + c
    c3 = 3 + c
    zzd = z*z/d
    lgz = flog1p(zzd)
    num = -c1*c3*zzd + (3+8*c+c*c)*(1+zzd)*lgz
    lgz = d*lgz
    zzd = 1 + zzd
    dum = 2*c3*c3*zzd*sqrt(lgz)
    zt = num/dum
    if (z .lt. 0d0) then
      zt = -zt
    end if
  end function wallace_zeta_dn

  elemental double precision function wallace_zeta_hn (z,d) result (zt)
    use interfaces, only: flog1p
    implicit none
    double precision, intent(in) :: z, d
    double precision zzd, c, c1, c3, cc, lgz, lgzd, lgzr
    c = 8*d
    c1 = 1 + c
    c3 = 3 + c
    cc = c1/c3
    zzd = z*z/d
    lgz = flog1p(zzd)
    zzd = zzd/(1+zzd)
    lgzd = sqrt(d*lgz)
    lgzr = lgz/lgzd
    zt = -.25d0*cc*lgzr*lgzr/lgzd + (8/c3)*(1 - cc)*lgzr &
       - 128/(c3*c3)*(1 - cc)*lgzd &
       - .5d0*zzd*zzd*cc/lgzd*(1d0/d + .5d0/(lgzd*lgzd)) &
       + zzd/lgzd*(.5d0*cc*lgzr/lgzd - 8*(1-cc)/c3)
    if (z .lt. 0d0) then
      zt = -zt
    end if
  end function wallace_zeta_hn

  elemental double precision function wallace_zeta_dzdn (z,d) result (zt)
    use interfaces, only: flog1p
    implicit none
    double precision, intent(in) :: z, d
    double precision zzd, c, c1, c3, lgz, num, dum
    c = 8*d
    c1 = 1 + c
    c3 = 3 + c
    zzd = z*z/d
    lgz = flog1p(zzd)
    num = c1*c3*z*zzd - z*(3+c*c)*lgz + z*(3 + 8*c + c*c)*zzd*lgz
    lgz = d*lgz
    zzd = 1 + zzd
    dum = 2*c3*c3*zzd*zzd*lgz*sqrt(lgz)
    zt = num/dum
    if (z .lt. 0d0) then
      zt = -zt
    end if
  end function wallace_zeta_dzdn

  elemental double precision function wallace_zeta_hzdn (z,d) result (zt)
    use interfaces, only: flog1p
    implicit none
    double precision, intent(in) :: z, d
    double precision zsq, dsq, zzd, c3, lgz, num, dum
    c3 = 3 + 8*d
    dsq = d*d
    zsq = z*z
    zzd = z*z/d
    lgz = flog1p(zzd)
    num = -3*(3 + 32*d + 64*dsq)*zsq*zsq &
       + 2*zsq*(128*dsq*d - 3*zsq + dsq*(48 - 64*zsq) + d*(6 - 48*zsq))*lgz &
       - (64*dsq*dsq - 384*dsq*d*zsq + 3*zsq*zsq + 2*d*zsq*(-9 + 32*zsq) &
       + dsq*(3 - 192*zsq + 64*zsq*zsq))*lgz*lgz
    lgz = d*lgz
    zzd = 1+zzd
    dum = 2*c3*c3*zzd*zzd*zzd*d*lgz*lgz*sqrt(lgz)
    zt = num/dum
    if (z .lt. 0d0) then
      zt = -zt
    end if
  end function wallace_zeta_hzdn

  elemental double precision function wallace_zeta_dzhn (z,d) result (zt)
    use interfaces, only: flog1p
    implicit none
    double precision, intent(in) :: z, d
    double precision zzd, c, c1, c3, cc, lgz, lgzd, lgzd2
    double precision t1, t2, t3
    c = 8*d
    c1 = 1 + c
    c3 = 3 + c
    cc = c1/c3
    zzd = z*z/d
    lgz = flog1p(zzd)
    zzd = zzd/(1+zzd)
    lgzd2 = d*lgz
    lgzd = sqrt(lgzd2)
    t1 = zzd/(z*lgzd)*(.75d0*cc/d - 16/(c3*c3) - 256/(c3*c3*c3)*d)
    t2 = zzd*zzd/(z*lgzd)*(-1.5d0*cc/lgzd2 + 16*d/(c3*c3*lgzd2) &
       - 3*cc/d + 32/(c3*c3))
    t3 = zzd*zzd*zzd*cc/(z*lgzd)*(1.5d0/lgzd2 + 2/d + .75d0*d/(lgzd2*lgzd2))
    zt =  t1 + t2 + t3
    if (z .lt. 0d0) then
      zt = -zt
    end if
  end function wallace_zeta_dzhn


!!!!!!!!!!!!!!!!!!!!!!!!!! modified GEV binomial !!!!!!!!!!!!!!!!!!!!!!!!!!
!! mu = exp{-(1+nu*|z|)^{-sign(z)/nu}} if nu neq 0
!!    = exp{-exp(z)}                   if nu == 0
  elemental function flink_modgev (w,d) result(z)
    implicit none
    double precision, intent(in) :: w, d
    double precision :: z
    z = log(-w)
    if (d .eq. 0d0) then
      z = -z
    else
      z = -flink_modbc(z,-d)
    end if
  end function flink_modgev

  elemental function invlink_modgev (z,d) result (w)
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    if (d .eq. 0d0) then
      w = -exp(-z)
    else
      w = -exp(invlink_modbc(-z,-d))
    end if
  end function invlink_modgev

  elemental function invlinkdz_modgev (z,d) result (w)
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    if (d .eq. 0d0) then
      w = exp(-z)
    else
      w = exp(invlink_modbc(-z,-d))*invlinkdz_modbc(-z,-d)
    end if
  end function invlinkdz_modgev

  elemental function loginvlinkdz_modgev (z,d) result (w)
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    if (d .eq. 0d0) then
      w = -z
    else
      w = invlink_modbc(-z,-d) + loginvlinkdz_modbc(-z,-d)
    end if
  end function loginvlinkdz_modgev

  elemental function invlinkhz_modgev (z,d) result (w)
    implicit none
    double precision, intent(in) :: z, d
    double precision w, y, hz
    if (d .eq. 0d0) then
      w = -exp(-z)
    else
      y = exp(invlink_modbc(-z,-d))
      w = invlinkdz_modbc(-z,-d)
      hz = invlinkhz_modbc(-z,-d)
      w = -(w*w + hz)*y
    end if
  end function invlinkhz_modgev

  elemental function invlink3z_modgev (z,d) result (w)
    implicit none
    double precision, intent(in) :: z, d
    double precision dz, y, hz, w
    if (d .eq. 0d0) then
      w = exp(-z)
    else
      y = exp(invlink_modbc(-z,-d))
      dz = invlinkdz_modbc(-z,-d)
      hz = invlinkhz_modbc(-z,-d)
      w = invlink3z_modbc(-z,-d)
      w = (dz*dz*dz + 3*dz*hz + w)*y
    end if
  end function invlink3z_modgev

  elemental function invlinkdn_modgev (z,d) result (w)
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    double precision dg
    w = exp(invlink_modbc(-z,-d))
    dg = invlinkdn_modbc(-z,-d)
    w = dg*w
  end function invlinkdn_modgev

  elemental function invlinkhn_modgev (z,d) result (w)
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    double precision dg, d2g
    w = exp(invlink_modbc(-z,-d))
    dg = invlinkdn_modbc(-z,-d)
    d2g = invlinkhn_modbc(-z,-d)
    w = -(dg*dg + d2g)*w
  end function invlinkhn_modgev

  elemental function invlinkdzdn_modgev (z,d) result (w)
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    double precision dz, dn, dzdn
    w = exp(invlink_modbc(-z,-d))
    dz = invlinkdz_modbc(-z,-d)
    dn = invlinkdn_modbc(-z,-d)
    dzdn = invlinkdzdn_modbc(-z,-d)
    w = -(dz*dn + dzdn)*w
  end function invlinkdzdn_modgev

  elemental function invlinkhzdn_modgev (z,d) result (w)
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    double precision dz, dn, hz, dzdn, hzdn
    w = exp(invlink_modbc(-z,-d))
    dz = invlinkdz_modbc(-z,-d)
    hz = invlinkhz_modbc(-z,-d)
    dn = invlinkdn_modbc(-z,-d)
    dzdn = invlinkdzdn_modbc(-z,-d)
    hzdn = invlinkhzdn_modbc(-z,-d)
    w = (dz*dz*dn + 2*dz*dzdn + hz*dn +hzdn)*w
  end function invlinkhzdn_modgev

  elemental function invlinkdzhn_modgev (z,d) result (w)
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    double precision dz, dn, hn, dzdn, dzhn
    w = exp(invlink_modbc(-z,-d))
    dz = invlinkdz_modbc(-z,-d)
    dn = invlinkdn_modbc(-z,-d)
    hn = invlinkhn_modbc(-z,-d)
    dzdn = invlinkdzdn_modbc(-z,-d)
    dzhn = invlinkdzhn_modbc(-z,-d)
    w = (dz*dn*dn + dz*hn + 2*dzdn*dn + dzhn)*w
  end function invlinkdzhn_modgev

!!!!!!!!!!!!!!!! modified GEV negative skeweness binomial !!!!!!!!!!!!!!!!!
!! mu = 1 - exp{-(1+nu*|z|)^{sign(z)/nu}} if nu neq 0
!!    = 1 - exp{-exp(-z)}                 if nu == 0
  elemental function flink_modgevns (w,d) result(z)
    use interfaces, only: flog1mexp
    implicit none
    double precision, intent(in) :: w, d
    double precision :: z
    z = -flink_modgev(flog1mexp(w),d)
  end function flink_modgevns

  elemental function invlink_modgevns (z,d) result (w)
    use interfaces, only: flog1mexp
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    w = flog1mexp(invlink_modgev(-z,d))
  end function invlink_modgevns

  elemental function invlinkdz_modgevns (z,d) result (w)
    use interfaces, only: fexpm1, flogexpm1
    implicit none
    double precision, intent(in) :: z, d
    double precision w, e, f1
    if (d .eq. 0d0) then
      f1 = exp(z)
!!       e = fexpm1(f1)
!!       w = f1/e
      w = z - flogexpm1(f1)
      w = exp(w)
    else
      e = fexpm1(-invlink_modgev(-z,d))
      f1 = invlinkdz_modgev(-z,d)
      w = f1/e
    end if
  end function invlinkdz_modgevns

  elemental function loginvlinkdz_modgevns (z,d) result (w)
    use interfaces, only: fexpm1, flogexpm1
    implicit none
    double precision, intent(in) :: z, d
    double precision w, e, f1
    if (d .eq. 0d0) then
      f1 = exp(z)
!!       e = fexpm1(f1)
!!       w = f1/e
      w = z - flogexpm1(f1)
    else
      e = flogexpm1(-invlink_modgev(-z,d))
      f1 = invlinkdz_modgev(-z,d)
      w = log(f1) - e
    end if
  end function loginvlinkdz_modgevns

  elemental function invlinkhz_modgevns (z,d) result (w)
    use interfaces, only: fexpm1
    implicit none
    double precision, intent(in) :: z, d
    double precision w, w1, f1, f2, e
    e = fexpm1(-invlink_modgev(-z,d))
    f1 = invlinkdz_modgev(-z,d)
    f2 = invlinkhz_modgev(-z,d)
    w1 = f1/e
    w = -w1*w1 - w1*f1 - f2/e
  end function invlinkhz_modgevns

  elemental function invlink3z_modgevns (z,d) result (w)
    use interfaces, only: fexpm1
    implicit none
    double precision, intent(in) :: z, d
    double precision w, e, f1, f2, f3, w1, w2, fr
    e = fexpm1(-invlink_modgev(-z,d))
    f1 = invlinkdz_modgev(-z,d)
    f2 = invlinkhz_modgev(-z,d)
    f3 = invlink3z_modgev(-z,d)
    fr = f2/f1
    w1 = f1/e
    w2 = -w1*w1 - w1*f1 - f2/e
    w = -2d0*w1*w2 - w2*f1 + w1*f2 - w2*fr + w1*fr*fr + f3/e
  end function invlink3z_modgevns

  elemental function invlinkdn_modgevns (z,d) result (w)
    use interfaces, only: fexpm1
    implicit none
    double precision, intent(in) :: z, d
    double precision w, e, f1
    e = fexpm1(-invlink_modgev(-z,d))
    f1 = invlinkdn_modgev(-z,d)
    w = -f1/e
  end function invlinkdn_modgevns

  elemental function invlinkhn_modgevns (z,d) result (w)
    use interfaces, only: fexpm1
    implicit none
    double precision, intent(in) :: z, d
    double precision w, w1, f1, f2, e
    e = fexpm1(-invlink_modgev(-z,d))
    f1 = invlinkdn_modgev(-z,d)
    f2 = invlinkhn_modgev(-z,d)
    w1 = -f1/e
    w = -w1*w1 + w1*f1 - f2/e
  end function invlinkhn_modgevns

  elemental function invlinkdzdn_modgevns (z,d) result (w)
    use interfaces, only: fexpm1
    implicit none
    double precision, intent(in) :: z, d
    double precision wz, e, f10, f01, f11, w
    e = fexpm1(-invlink_modgev(-z,d))
    f10 = invlinkdz_modgev(-z,d)
    f01 = invlinkdn_modgev(-z,d)
    f11 = invlinkdzdn_modgev(-z,d)
    wz = f10/e
    w = wz*f01 + wz*wz*f01/f10 + f11/e
  end function invlinkdzdn_modgevns

  elemental function invlinkhzdn_modgevns (z,d) result (w)
    use interfaces, only: fexpm1
    implicit none
    double precision, intent(in) :: z, d
    double precision wz, wzd, e, f10, f01, f11, f20, f21, w
    e = fexpm1(-invlink_modgev(-z,d))
    f10 = invlinkdz_modgev(-z,d)
    f01 = invlinkdn_modgev(-z,d)
    f11 = invlinkdzdn_modgev(-z,d)
    f20 = invlinkhz_modgev(-z,d)
    f21 = invlinkhzdn_modgev(-z,d)
    wz = f10/e
    wzd = wz*f01 + wz*wz*f01/f10 + f11/e
    w = -2d0*wz*wzd - wzd*f10 - wz*f11 - (wzd - f11/e)*f20/f10 - f21/e
  end function invlinkhzdn_modgevns

  elemental function invlinkdzhn_modgevns (z,d) result (w)
    use interfaces, only: fexpm1
    implicit none
    double precision, intent(in) :: z, d
    double precision wz, wzd, e, f10, f01, f11, f02, f12, w
    e = fexpm1(-invlink_modgev(-z,d))
    f10 = invlinkdz_modgev(-z,d)
    f01 = invlinkdn_modgev(-z,d)
    f11 = invlinkdzdn_modgev(-z,d)
    f02 = invlinkhn_modgev(-z,d)
    f12 = invlinkdzhn_modgev(-z,d)
    wz = f10/e
    wzd = wz*f01 + wz*wz*f01/f10 + f11/e
    w = wzd*f01 + wz*f02 + 2d0*wzd*f01/e + wz*f02/e - f01*f11/(e*e) &
       + wzd*f11/f10 + f12/e - f11*f11/(e*f10)
  end function invlinkdzhn_modgevns


!!!!!!!!!!!!!!!!!!!!!!!!!!!!!! GEV binomial !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!! mu = exp{-max(0,1+nu*z)^{-1/nu}} if nu neq 0
!!    = exp{-exp(z)}                if nu == 0
  elemental function flink_gev (w,d) result(z)
    implicit none
    double precision, intent(in) :: w, d
    double precision :: z
    z = -flink_boxcox(log(-w),-d)
  end function flink_gev

  elemental function invlink_gev (z,d) result (w)
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    w = -exp(invlink_boxcox(-z,-d))
  end function invlink_gev

  elemental function invlinkdz_gev (z,d) result (w)
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    w = exp(invlink_boxcox(-z,-d))*invlinkdz_boxcox(-z,-d)
  end function invlinkdz_gev

  elemental function loginvlinkdz_gev (z,d) result (w)
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    w = invlink_boxcox(-z,-d) + loginvlinkdz_boxcox(-z,-d)
  end function loginvlinkdz_gev

  elemental function invlinkhz_gev (z,d) result (w)
    implicit none
    double precision, intent(in) :: z, d
    double precision w, y, hz
    y = exp(invlink_boxcox(-z,-d))
    w = invlinkdz_boxcox(-z,-d)
    hz = invlinkhz_boxcox(-z,-d)
    w = -(w*w + hz)*y
  end function invlinkhz_gev

  elemental function invlink3z_gev (z,d) result (w)
    implicit none
    double precision, intent(in) :: z, d
    double precision dz, y, hz, w
    y = exp(invlink_boxcox(-z,-d))
    dz = invlinkdz_boxcox(-z,-d)
    hz = invlinkhz_boxcox(-z,-d)
    w = invlink3z_boxcox(-z,-d)
    w = (dz*dz*dz + 3*dz*hz + w)*y
  end function invlink3z_gev

  elemental function invlinkdn_gev (z,d) result (w)
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    double precision dg
    w = exp(invlink_boxcox(-z,-d))
    dg = invlinkdn_boxcox(-z,-d)
    w = dg*w
  end function invlinkdn_gev

  elemental function invlinkhn_gev (z,d) result (w)
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    double precision dg, d2g
    w = exp(invlink_boxcox(-z,-d))
    dg = invlinkdn_boxcox(-z,-d)
    d2g = invlinkhn_boxcox(-z,-d)
    w = -(dg*dg + d2g)*w
  end function invlinkhn_gev

  elemental function invlinkdzdn_gev (z,d) result (w)
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    double precision dz, dn, dzdn
    w = exp(invlink_boxcox(-z,-d))
    dz = invlinkdz_boxcox(-z,-d)
    dn = invlinkdn_boxcox(-z,-d)
    dzdn = invlinkdzdn_boxcox(-z,-d)
    w = -(dz*dn + dzdn)*w
  end function invlinkdzdn_gev

  elemental function invlinkhzdn_gev (z,d) result (w)
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    double precision dz, dn, hz, dzdn, hzdn
    w = exp(invlink_boxcox(-z,-d))
    dz = invlinkdz_boxcox(-z,-d)
    hz = invlinkhz_boxcox(-z,-d)
    dn = invlinkdn_boxcox(-z,-d)
    dzdn = invlinkdzdn_boxcox(-z,-d)
    hzdn = invlinkhzdn_boxcox(-z,-d)
    w = (dz*dz*dn + 2*dz*dzdn + hz*dn +hzdn)*w
  end function invlinkhzdn_gev

  elemental function invlinkdzhn_gev (z,d) result (w)
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    double precision dz, dn, hn, dzdn, dzhn
    w = exp(invlink_boxcox(-z,-d))
    dz = invlinkdz_boxcox(-z,-d)
    dn = invlinkdn_boxcox(-z,-d)
    hn = invlinkhn_boxcox(-z,-d)
    dzdn = invlinkdzdn_boxcox(-z,-d)
    dzhn = invlinkdzhn_boxcox(-z,-d)
    w = (dz*dn*dn + dz*hn + 2*dzdn*dn + dzhn)*w
  end function invlinkdzhn_gev



!!!!!! Exponential power or genearlised normal or Subbotin !!!!!!!
!! mu = .5 + .5*sign(eta)*pgamma(abs(eta)^nu, 1/nu)
  elemental function flink_gennorm (w,d) result(z)
    use interfaces, only: quantgamma, flogexpm1, flog1mexp
    implicit none
    double precision, intent(in) :: w, d
    double precision :: z, sh, w2
    double precision, parameter :: ln2 = 0.693147180559945309417232121458176568d0
    sh = 1d0/d
    w2 = w + ln2
    if (w2 .lt. 0d0) then
      z = flog1mexp(w2)
    else
      z = flogexpm1(w2)
    end if
    z = quantgamma(z,sh)
    z = z**sh
    if (w2 .lt. .0d0) then
      z = -z
    end if
  end function flink_gennorm

  elemental function invlink_gennorm (z,d) result (w)
    use interfaces
    implicit none
    double precision, intent(in) :: z, d
    double precision w, sh
    double precision, parameter :: ln2 = 0.693147180559945309417232121458176568d0
    sh = 1d0/d
    w = abs(z)**d
    if (z .gt. 0d0) then
      w = logprobgamma(w,sh)
      w = flog1pexp(w)
    else
      w = logborpgamma(w,sh)
    end if
    w = w - ln2
  end function invlink_gennorm

  elemental function invlinkdz_gennorm (z,d) result (w)
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    w = loginvlinkdz_gennorm (z,d)
    w = exp(w)
  end function invlinkdz_gennorm

  elemental function loginvlinkdz_gennorm (z,d) result (w)
    use interfaces
    implicit none
    double precision, intent(in) :: z, d
    double precision w, sh, f, ff
    double precision, parameter :: ln2 = 0.693147180559945309417232121458176568d0
    sh = 1d0/d
    f = -abs(z)**d + log(d) - flgamma(sh) - ln2
    ff = invlink_gennorm (z,d)
    w = f - ff
  end function loginvlinkdz_gennorm

  elemental function invlinkhz_gennorm (z,d) result (w)
    implicit none
    double precision, intent(in) :: z, d
    double precision w, dwdz
    dwdz = invlinkdz_gennorm (z,d)
    w = d*abs(z)**(d-1d0)
    if (z .gt. 0d0) w = -w
    w = (w - dwdz)*dwdz
  end function invlinkhz_gennorm

  elemental function invlink3z_gennorm (z,d) result (w)
    implicit none
    double precision, intent(in) :: z, d
    double precision dz, hz, absz, w
    absz = abs(z)**(d-2d0)
    dz = invlinkdz_gennorm(z,d)
    hz = invlinkhz_gennorm(z,d)
    w = -d*(d-1d0)*absz*dz - d*z*absz*hz - 2d0*dz*hz
  end function invlink3z_gennorm

  elemental function invlinkdn_gennorm (z,d) result (w)
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    double precision eps
    eps = sqrt(epsilon(1d0))
    w = 8d0*invlink_gennorm(z,d+eps) - 8d0*invlink_gennorm(z,d-eps) &
       - invlink_gennorm(z,d+eps*2d0) + invlink_gennorm(z,d-eps*2d0)
    w = w/(12d0*eps)
 end function invlinkdn_gennorm

  elemental function invlinkhn_gennorm (z,d) result (w)
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    double precision eps
    eps = sqrt(sqrt(epsilon(1d0)))
    w = 16d0*invlink_gennorm(z,d+eps) + 16d0*invlink_gennorm(z,d-eps) &
       - invlink_gennorm(z,d+eps*2d0) - invlink_gennorm(z,d-eps*2d0) &
       - 30d0*invlink_gennorm(z,d)
    w = w/(12d0*eps*eps)
  end function invlinkhn_gennorm

  elemental function invlinkdzdn_gennorm (z,d) result (w)
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    double precision eps
    eps = sqrt(epsilon(1d0))
    w = 8d0*invlinkdz_gennorm(z,d+eps) - 8d0*invlinkdz_gennorm(z,d-eps) &
       - invlinkdz_gennorm(z,d+eps*2d0) + invlinkdz_gennorm(z,d-eps*2d0)
    w = w/(12d0*eps)
  end function invlinkdzdn_gennorm

  elemental function invlinkhzdn_gennorm (z,d) result (w)
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    double precision eps
    eps = sqrt(epsilon(1d0))
    w = 8d0*invlinkhz_gennorm(z,d+eps) - 8d0*invlinkhz_gennorm(z,d-eps) &
       - invlinkhz_gennorm(z,d+eps*2d0) + invlinkhz_gennorm(z,d-eps*2d0)
    w = w/(12d0*eps)
  end function invlinkhzdn_gennorm

  elemental function invlinkdzhn_gennorm (z,d) result (w)
    implicit none
    double precision, intent(in) :: z, d
    double precision w
    double precision eps
    eps = sqrt(sqrt(epsilon(1d0)))
    w = 16d0*invlinkdz_gennorm(z,d+eps) + 16d0*invlinkdz_gennorm(z,d-eps) &
       - invlinkdz_gennorm(z,d+eps*2d0) - invlinkdz_gennorm(z,d-eps*2d0) &
       - 30d0*invlinkdz_gennorm(z,d)
    w = w/(12d0*eps*eps)
  end function invlinkdzhn_gennorm


  !!!! See also https://en.wikipedia.org/wiki/Hyperbolic_secant_distribution

!!!!!!!!!!!!!!!!!!!!!!!!!!!!! Other functions !!!!!!!!!!!!!!!!!!!!!!!!!!!!!

!!   elemental function identity (z,d) result (w)
!!     implicit none
!!     double precision, intent(in) :: z, d
!!     double precision w
!!     w = z
!!   end function identity
!!
!!   elemental function constant (z,d) result (w)
!!     implicit none
!!     double precision, intent(in) :: z, d
!!     double precision w
!!     w = 1d0
!!   end function constant
!!
!!   elemental function zero (z,d) result (w)
!!     implicit none
!!     double precision, intent(in) :: z, d
!!     double precision w
!!     w = 0d0
!!   end function zero

end module modelfcns_link


==> anc/Package/compounds/src/spatialcor.f90 <==
subroutine spatialcor (h,k,CORIS,n)
  use covfun, only: spcor
  integer, intent(in) :: n, CORIS
  double precision, intent(in) :: k
  double precision, intent(inout) :: h(n)
  h = spcor(h,k,CORIS)
end subroutine spatialcor


==> anc/Package/compounds/src/tanimoto.f90 <==
!!! Computes the Tanimoto similarity

subroutine tanimoto_similarity (t,x,y,nx,ny,m)
  implicit none 
  integer, intent(in) :: nx, ny, m
  logical,intent(in) :: x(m,nx), y(m,ny)
  double precision, intent(out) :: t(nx,ny)
  integer i, j
  integer x_and_y, x_or_y
  do j = 1, ny
    do i = 1, nx
      x_or_y = count(x(:,i) .or. y(:,j))
      if (x_or_y .eq. 0) then
        t(i,j) = 1d0
      else
        x_and_y = count(x(:,i) .and. y(:,j))
        if (x_and_y .eq. 0) then
          t(i,j) = 0d0
        else
          t(i,j) = dble(x_and_y)/dble(x_or_y)
        end if
      end if
    end do
  end do
end subroutine tanimoto_similarity

subroutine tanimoto_distance (t,x,y,nx,ny,m)
  implicit none 
  integer, intent(in) :: nx, ny, m
  logical,intent(in) :: x(m,nx), y(m,ny)
  double precision, intent(out) :: t(nx,ny)
  integer i, j
  integer x_xor_y, x_or_y
  do j = 1, ny
    do i = 1, nx
      x_or_y = count(x(:,i) .or. y(:,j))
      if (x_or_y .eq. 0) then
        t(i,j) = 0d0
      else
        x_xor_y = count(x(:,i) .neqv. y(:,j))
        if (x_xor_y .eq. 0) then
          t(i,j) = 0d0
        else
          t(i,j) = dble(x_xor_y)/dble(x_or_y)
        end if
      end if
    end do
  end do
end subroutine tanimoto_distance


==> anc/README <==
Supplementary material to the paper

A Gaussian process model for chemoinformatics with application to the hazard
classification of organic solvents

by

Arron Gosnell <arron@bowdendata.com>
and
Evangelos Evangelou <ee224@bath.ac.uk>

This distribution contains the following folders:

1. Package: Contains the R package "compounds" that implements the proposed
   techniques.

2. Data:
   Contains the following files:
   * Solvents.csv: The orginal data by Langner et al.
   * README: License information about the above data.
   * procsmiles.py: Python code that reads the smiles code of each solvent
     from Solvents.csv, computes the corresponding fingerprints, and saves
     them in the file fingerprints.csv.
   * fingerprints.csv: The output from running procsmiles.py
   * splits.txt: The indices of the solvents in the Solvents.csv file
     that correspond to the train, validation, and test subsets.

3. Model_A through Model_I:
   Implementation of the various models used to analyse the data. Each folder
   contains a file called run.R or run.py. This file should be ran in R or
   python respectively. It will produce an output file titled
   modelX_results.tex, where X is the corresponding model letter. If the
   folder contains two files, such as run1.py and run2.R, then the run1 file
   should be ran first and the run2 file after.

4. Drug_discovery_and_isotropy:
   Code that implements the drug discovery algorithm for identification of
   important fingerprint features and code that demonstrates the isotropy in
   the data.

5. Simulations:
   Simulation studies. Contains the subfolders:
   * Estimation: Parameter estimation. Each file sim*.R is a different model.
     The results are combined by the file sim_results.R
   * Prediction_Variance: As above for assessment of the prediction variance
     formula.
   * Genetic_Algorithm: As above for the genetic algorithm for drug discovery.

==> anc/Simulations/Estimation/sim1.R <==
###############################################################################
####
###############################################################################

set.seed(17905) # Set the random seed for reproducibility
library(compounds)
NSIM <- 500

################################ Data ################################
nx <- 11
nc <- 5
fp <- as.matrix(expand.grid(rep.int(list(c(FALSE, TRUE)), nc)))[-1, ]
m <- nrow(fp)
x <- rep.int(seq(0, 1, length = nx), m)
n <- nx*m
id <- gl(m, nx)

########################### Set the model ############################
flink <- "logit"
fcor <- "gaussian"
phi <- .5
ssq <- .5
alpha <- c(-1, 0)
beta <- 1
pars_tru <- c(alpha, beta, ssq, phi)
formula <- y ~ x
randomf <- ~ id

############################## Response ##############################
l <- length(beta)
ncm1 <- length(alpha)
nc <- ncm1 + 1L
DesignFixed <- matrix(x, ncol = l)
DesignGP <- kronecker(diag(1, m, m), rep.int(1, nx))
DistMat <- compound_euclidean_dist(fp)
## Finite <- fit[[M]]$Data$Finite
mu <- matrix(alpha, n, ncm1, TRUE)
if (l > 0L) mu <- mu + c(DesignFixed %*% beta)

############################# Simulation #############################
covmat <- ssq*compound_cor(DistMat, phi, fcor)
u <- crossprod(chol(covmat), matrix(rnorm(m*NSIM), m))
eta_true <- array(, c(n, ncm1, NSIM))
for (k in 1:NSIM){
  eta_true[, , k] <- mu + c(DesignGP %*% u[, k])
}
## Cumulative and class probabilities
cumprob_true <- classprob_true <- array(, c(n, nc, NSIM))
for (k in 1:NSIM){
  cumprob_true[, , k] <- cbind(linkinv(eta_true[, , k], flink), 1)
  classprob_true[, 1, k] <- cumprob_true[, 1, k]
  classprob_true[, 2:nc, k] <- cumprob_true[, 2:nc, k] -
    cumprob_true[, 1:(nc-1), k]
}
## Generate data. Each column is a data set. Find which gap does a
## uniform random sample fall in.
Y <- matrix(, n, NSIM)
for (k in 1:NSIM) {
  Y[, k] <- 1L + rowSums(runif(n) > cumprob_true[, 1:(nc-1), k])
}
Y <- factor(Y, levels = 1:nc, ordered = TRUE)
dim(Y) <- c(n, NSIM)

######################## Fit model to samples ########################
alpha_est <- array(, c(ncm1, NSIM))
beta_est <- array(, c(l, NSIM))
ssq_est <- array(, NSIM)
phi_est <- array(, NSIM)
fits <- list()
for (k in seq_len(NSIM)) {
#  cat(k, " ")
  y <- Y[, k]
  fits[[k]] <- fit_ordinal_compound(formula, randomf, fp,
                                    flink = flink, fcor = fcor,
                                    returnData = FALSE)
}
pars_est <- sapply(lapply(fits, "[[", "parameters"), function(x) do.call(c, x))
pars_ste <- sapply(lapply(fits, "[[", "stderr"), function(x) do.call(c, x[1:4]))

pars_tru
apply(pars_est, 1, mean)
apply(pars_est, 1, sd)
apply(pars_ste, 1, mean, na.rm = TRUE)

cbind(True = pars_tru, Estim = apply(pars_est, 1, mean),
      SD = apply(pars_est, 1, sd),
      "Estim SD" = apply(pars_ste, 1, mean, na.rm = TRUE))

save.image("sim1.RData")


==> anc/Simulations/Estimation/sim1a.R <==
###############################################################################
####
###############################################################################

set.seed(17905) # Set the random seed for reproducibility
library(compounds)
NSIM <- 500

################################ Data ################################
nx <- 11
nc <- 5
fp <- as.matrix(expand.grid(rep.int(list(c(FALSE, TRUE)), nc)))[-1, ]
m <- nrow(fp)
x <- rep.int(seq(0, 1, length = nx), m)
n <- nx*m
id <- gl(m, nx)

########################### Set the model ############################
flink <- "logit"
fcor <- "gaussian"
phi <- .1
ssq <- 1
alpha <- c(-.5, .5)
beta <- -1
pars_tru <- c(alpha, beta, ssq, phi)
formula <- y ~ x
randomf <- ~ id

############################## Response ##############################
l <- length(beta)
ncm1 <- length(alpha)
nc <- ncm1 + 1L
DesignFixed <- matrix(x, ncol = l)
DesignGP <- kronecker(diag(1, m, m), rep.int(1, nx))
DistMat <- compound_euclidean_dist(fp)
## Finite <- fit[[M]]$Data$Finite
mu <- matrix(alpha, n, ncm1, TRUE)
if (l > 0L) mu <- mu + c(DesignFixed %*% beta)

############################# Simulation #############################
covmat <- ssq*compound_cor(DistMat, phi, fcor)
u <- crossprod(chol(covmat), matrix(rnorm(m*NSIM), m))
eta_true <- array(, c(n, ncm1, NSIM))
for (k in 1:NSIM){
  eta_true[, , k] <- mu + c(DesignGP %*% u[, k])
}
## Cumulative and class probabilities
cumprob_true <- classprob_true <- array(, c(n, nc, NSIM))
for (k in 1:NSIM){
  cumprob_true[, , k] <- cbind(linkinv(eta_true[, , k], flink), 1)
  classprob_true[, 1, k] <- cumprob_true[, 1, k]
  classprob_true[, 2:nc, k] <- cumprob_true[, 2:nc, k] -
    cumprob_true[, 1:(nc-1), k]
}
## Generate data. Each column is a data set. Find which gap does a
## uniform random sample fall in.
Y <- matrix(, n, NSIM)
for (k in 1:NSIM) {
  Y[, k] <- 1L + rowSums(runif(n) > cumprob_true[, 1:(nc-1), k])
}
Y <- factor(Y, levels = 1:nc, ordered = TRUE)
dim(Y) <- c(n, NSIM)

######################## Fit model to samples ########################
alpha_est <- array(, c(ncm1, NSIM))
beta_est <- array(, c(l, NSIM))
ssq_est <- array(, NSIM)
phi_est <- array(, NSIM)
fits <- list()
for (k in seq_len(NSIM)) {
  cat(k, " ")
  y <- Y[, k]
  fits[[k]] <- fit_ordinal_compound(formula, randomf, fp,
                                    flink = flink, fcor = fcor,
                                    returnData = FALSE)
}
pars_est <- sapply(lapply(fits, "[[", "parameters"), function(x) do.call(c, x))
pars_ste <- sapply(lapply(fits, "[[", "stderr"), function(x) do.call(c, x[1:4]))

pars_tru
apply(pars_est, 1, mean)
apply(pars_est, 1, sd)
apply(pars_ste, 1, mean, na.rm = TRUE)

cbind(True = pars_tru, Estim = apply(pars_est, 1, mean),
      SD = apply(pars_est, 1, sd),
      "Estim SD" = apply(pars_ste, 1, mean, na.rm = TRUE))

save.image("sim1a.RData")


==> anc/Simulations/Estimation/sim2.R <==
###############################################################################
####
###############################################################################

set.seed(17905) # Set the random seed for reproducibility
library(compounds)
NSIM <- 500

################################ Data ################################
nx <- 11
nc <- 5
fp <- as.matrix(expand.grid(rep.int(list(c(FALSE, TRUE)), nc)))[-1, ]
m <- nrow(fp)
x <- rep.int(seq(0, 1, length = nx), m)
n <- nx*m
id <- gl(m, nx)

########################### Set the model ############################
flink <- "logit"
fcor <- "exponential"
phi <- .5
ssq <- .5
alpha <- c(-1, 0)
beta <- 1
pars_tru <- c(alpha, beta, ssq, phi)
formula <- y ~ x
randomf <- ~ id

############################## Response ##############################
l <- length(beta)
ncm1 <- length(alpha)
nc <- ncm1 + 1L
DesignFixed <- matrix(x, ncol = l)
DesignGP <- kronecker(diag(1, m, m), rep.int(1, nx))
DistMat <- compound_euclidean_dist(fp)
## Finite <- fit[[M]]$Data$Finite
mu <- matrix(alpha, n, ncm1, TRUE)
if (l > 0L) mu <- mu + c(DesignFixed %*% beta)

############################# Simulation #############################
covmat <- ssq*compound_cor(DistMat, phi, fcor)
u <- crossprod(chol(covmat), matrix(rnorm(m*NSIM), m))
eta_true <- array(, c(n, ncm1, NSIM))
for (k in 1:NSIM){
  eta_true[, , k] <- mu + c(DesignGP %*% u[, k])
}
## Cumulative and class probabilities
cumprob_true <- classprob_true <- array(, c(n, nc, NSIM))
for (k in 1:NSIM){
  cumprob_true[, , k] <- cbind(linkinv(eta_true[, , k], flink), 1)
  classprob_true[, 1, k] <- cumprob_true[, 1, k]
  classprob_true[, 2:nc, k] <- cumprob_true[, 2:nc, k] -
    cumprob_true[, 1:(nc-1), k]
}
## Generate data. Each column is a data set. Find which gap does a
## uniform random sample fall in.
Y <- matrix(, n, NSIM)
for (k in 1:NSIM) {
  Y[, k] <- 1L + rowSums(runif(n) > cumprob_true[, 1:(nc-1), k])
}
Y <- factor(Y, levels = 1:nc, ordered = TRUE)
dim(Y) <- c(n, NSIM)

######################## Fit model to samples ########################
alpha_est <- array(, c(ncm1, NSIM))
beta_est <- array(, c(l, NSIM))
ssq_est <- array(, NSIM)
phi_est <- array(, NSIM)
fits <- list()
for (k in seq_len(NSIM)) {
  cat(k, " ")
  y <- Y[, k]
  fits[[k]] <- fit_ordinal_compound(formula, randomf, fp,
                                    flink = flink, fcor = fcor,
                                    returnData = FALSE)
}
pars_est <- sapply(lapply(fits, "[[", "parameters"), function(x) do.call(c, x))
pars_ste <- sapply(lapply(fits, "[[", "stderr"), function(x) do.call(c, x[1:4]))

pars_tru
apply(pars_est, 1, mean)
apply(pars_est, 1, sd)
apply(pars_ste, 1, mean, na.rm = TRUE)

cbind(True = pars_tru, Estim = apply(pars_est, 1, mean),
      SD = apply(pars_est, 1, sd),
      "Estim SD" = apply(pars_ste, 1, mean, na.rm = TRUE))

save.image("sim2.RData")


==> anc/Simulations/Estimation/sim2a.R <==
###############################################################################
####
###############################################################################

set.seed(17905) # Set the random seed for reproducibility
library(compounds)
NSIM <- 500

################################ Data ################################
nx <- 11
nc <- 5
fp <- as.matrix(expand.grid(rep.int(list(c(FALSE, TRUE)), nc)))[-1, ]
m <- nrow(fp)
x <- rep.int(seq(0, 1, length = nx), m)
n <- nx*m
id <- gl(m, nx)

########################### Set the model ############################
flink <- "logit"
fcor <- "exponential"
phi <- .1
ssq <- 1
alpha <- c(-.5, .5)
beta <- -1
pars_tru <- c(alpha, beta, ssq, phi)
formula <- y ~ x
randomf <- ~ id

############################## Response ##############################
l <- length(beta)
ncm1 <- length(alpha)
nc <- ncm1 + 1L
DesignFixed <- matrix(x, ncol = l)
DesignGP <- kronecker(diag(1, m, m), rep.int(1, nx))
DistMat <- compound_euclidean_dist(fp)
## Finite <- fit[[M]]$Data$Finite
mu <- matrix(alpha, n, ncm1, TRUE)
if (l > 0L) mu <- mu + c(DesignFixed %*% beta)

############################# Simulation #############################
covmat <- ssq*compound_cor(DistMat, phi, fcor)
u <- crossprod(chol(covmat), matrix(rnorm(m*NSIM), m))
eta_true <- array(, c(n, ncm1, NSIM))
for (k in 1:NSIM){
  eta_true[, , k] <- mu + c(DesignGP %*% u[, k])
}
## Cumulative and class probabilities
cumprob_true <- classprob_true <- array(, c(n, nc, NSIM))
for (k in 1:NSIM){
  cumprob_true[, , k] <- cbind(linkinv(eta_true[, , k], flink), 1)
  classprob_true[, 1, k] <- cumprob_true[, 1, k]
  classprob_true[, 2:nc, k] <- cumprob_true[, 2:nc, k] -
    cumprob_true[, 1:(nc-1), k]
}
## Generate data. Each column is a data set. Find which gap does a
## uniform random sample fall in.
Y <- matrix(, n, NSIM)
for (k in 1:NSIM) {
  Y[, k] <- 1L + rowSums(runif(n) > cumprob_true[, 1:(nc-1), k])
}
Y <- factor(Y, levels = 1:nc, ordered = TRUE)
dim(Y) <- c(n, NSIM)

######################## Fit model to samples ########################
alpha_est <- array(, c(ncm1, NSIM))
beta_est <- array(, c(l, NSIM))
ssq_est <- array(, NSIM)
phi_est <- array(, NSIM)
fits <- list()
for (k in seq_len(NSIM)) {
  cat(k, " ")
  y <- Y[, k]
  fits[[k]] <- fit_ordinal_compound(formula, randomf, fp,
                                    flink = flink, fcor = fcor,
                                    returnData = FALSE)
}
pars_est <- sapply(lapply(fits, "[[", "parameters"), function(x) do.call(c, x))
pars_ste <- sapply(lapply(fits, "[[", "stderr"), function(x) do.call(c, x[1:4]))

pars_tru
apply(pars_est, 1, mean)
apply(pars_est, 1, sd)
apply(pars_ste, 1, mean, na.rm = TRUE)

cbind(True = pars_tru, Estim = apply(pars_est, 1, mean),
      SD = apply(pars_est, 1, sd),
      "Estim SD" = apply(pars_ste, 1, mean, na.rm = TRUE))

save.image("sim2a.RData")


==> anc/Simulations/Estimation/sim_results.R <==
###############################################################################
####
###############################################################################

## RDA_file <- "sim1"
RDA_file <- "sim1a"
## RDA_file <- "sim2"
## RDA_file <- "sim2a"

load(paste0(RDA_file, ".RData"))

pars_est <- sapply(lapply(fits, "[[", "parameters"), function(x) do.call(c, x))
pars_ste <- sapply(lapply(fits, "[[", "stderr"), function(x) do.call(c, x[1:4]))

pars_tru
apply(pars_est, 1, mean)
apply(pars_est, 1, sd)
apply(pars_ste, 1, mean, na.rm = TRUE)

tbl <- cbind(True = pars_tru, Estim = apply(pars_est, 1, mean),
             SD = apply(pars_est, 1, sd),
             "Estim SD" = apply(pars_ste, 1, mean, na.rm = TRUE))

knitr::kable(tbl, "latex", digits = 2)

round(tbl, 2)


pdf(file = paste0(RDA_file, "_est_boxplot.pdf"),
    width = 4, height = 3, family = "serif",
    paper = "special", onefile = FALSE)
oldpar <- par(tcl = NA, mgp = c(1.5, .5, 0), mar = c(3, 3, .4, .4))
boxplot(t(pars_est), pch = 20, 
        names = c(expression(alpha[1]),
                  expression(alpha[2]),
                  expression(beta),
                  expression(sigma^2),
                  expression(phi)))
points(pars_tru, col = 2, lwd = 2, pch = 4)
grid(NA, NULL)
par(oldpar)
dev.off()


==> anc/Simulations/Genetic_Algorithm/simga2.R <==
###############################################################################
####
###############################################################################


set.seed(5003) # Set the random seed for reproducibility
library(compounds)
library(fields)
NSIM <- 100
pCross <- 0.2
pMut <- 0.9

################################ Data ################################
nx <- 11
nf <- 10
fp <- as.matrix(expand.grid(rep.int(list(c(FALSE, TRUE)), nf)))[-1, ]
m <- nrow(fp)
DistMat <- compound_euclidean_dist(fp)
lf <- apply(outer(rowSums(fp), c(2L, 8L), "=="), 1, any)
nsam <- sum(lf)
cdes <- cover.design(matrix(seq_len(m), m), nsam, start = which(lf),
                     DIST = function(i, j) DistMat[i, j])
icdes <- sort(as.vector(cdes$design))
x <- rep.int(seq(0, 1, length = nx), nsam)
n <- nx*nsam
id <- gl(m, nx)
## cid <- factor(rep(icdes, each = nx), levels = seq_len(m))
cid <- gl(nsam, nx)

########################### Set the model ############################
flink <- "logit"
fcor <- "gaussian"
phi <- .5
ssq <- .5
alpha <- c(-1, 0)
beta <- 1
pars_tru <- c(alpha, beta, ssq, phi)
formula <- y ~ x
randomf <- ~ cid

############################## Response ##############################
l <- length(beta)
ncm1 <- length(alpha)
nc <- ncm1 + 1L
DesignFixed <- matrix(x, ncol = l)
## DesignGP <- model.matrix(randomf)
## DistMat <- compound_euclidean_dist(fp)
## Finite <- fit[[M]]$Data$Finite
mu <- matrix(alpha, n, ncm1, TRUE)
if (l > 0L) mu <- mu + c(DesignFixed %*% beta)

############################# Simulation #############################
covmat <- ssq*compound_cor(DistMat, phi, fcor)
u <- crossprod(chol(covmat), matrix(rnorm(m*NSIM), m))
eta_true <- array(, c(n, ncm1, NSIM))
for (k in 1:NSIM){
  eta_true[, , k] <- mu + u[rep(icdes, each = nx), k]
}
## Cumulative and class probabilities
cumprob_true <- classprob_true <- array(, c(n, nc, NSIM))
for (k in 1:NSIM){
  cumprob_true[, , k] <- cbind(linkinv(eta_true[, , k], flink), 1)
  classprob_true[, 1, k] <- cumprob_true[, 1, k]
  classprob_true[, 2:nc, k] <- cumprob_true[, 2:nc, k] -
    cumprob_true[, 1:(nc-1), k]
}
## Generate data. Each column is a data set. Find which gap does a
## uniform random sample fall in.
Y <- matrix(, n, NSIM)
for (k in 1:NSIM) {
  Y[, k] <- 1L + rowSums(runif(n) > cumprob_true[, 1:(nc-1), k])
}
Y <- factor(Y, levels = 1:nc, ordered = TRUE)
dim(Y) <- c(n, NSIM)

######################## Fit model to samples ########################
fits <- pred <- ga_gp <- ga_pr <- list()
for (k in seq_len(NSIM)) {
  cat(k, " ")
  y <- Y[, k]
  fits[[k]] <- fit_ordinal_compound(formula, randomf, fp[icdes, ],
                                    flink = flink, fcor = fcor,
                                    returnData = FALSE)
  pred[[k]] <- predict_compound(fits[[k]],
                          data.frame(x=1,cid=factor(1:1023,levels=1:1023)),
                                fp)
  ga_gp[[k]] <- optim_compound_ga(fits[[k]], list(x=1),
                                  Pop = 10L, nIter = 100L,
                                  pCross = pCross, pMut = pMut, 
                                  what = "GP")
  ga_pr[[k]] <- optim_compound_ga(fits[[k]], list(x=1),
                                  Pop = 10L, nIter = 100L,
                                  pCross = pCross, pMut = pMut, 
                                  what = "pr")
}

save.image(file="simga2.RData")


==> anc/Simulations/Genetic_Algorithm/simga2a.R <==
###############################################################################
####
###############################################################################


set.seed(5003) # Set the random seed for reproducibility
library(compounds)
library(fields)
NSIM <- 100
pCross <- 0.2
pMut <- 0.9

################################ Data ################################
nx <- 11
nf <- 10
fp <- as.matrix(expand.grid(rep.int(list(c(FALSE, TRUE)), nf)))[-1, ]
m <- nrow(fp)
DistMat <- compound_euclidean_dist(fp)
lf <- apply(outer(rowSums(fp), c(2L, 8L), "=="), 1, any)
nsam <- sum(lf)
cdes <- cover.design(matrix(seq_len(m), m), nsam, start = which(lf),
                     DIST = function(i, j) DistMat[i, j])
icdes <- sort(as.vector(cdes$design))
x <- rep.int(seq(0, 1, length = nx), nsam)
n <- nx*nsam
id <- gl(m, nx)
## cid <- factor(rep(icdes, each = nx), levels = seq_len(m))
cid <- gl(nsam, nx)

########################### Set the model ############################
flink <- "logit"
fcor <- "gaussian"
phi <- .1
ssq <- 1
alpha <- c(-.5, .5)
beta <- -1
pars_tru <- c(alpha, beta, ssq, phi)
formula <- y ~ x
randomf <- ~ cid

############################## Response ##############################
l <- length(beta)
ncm1 <- length(alpha)
nc <- ncm1 + 1L
DesignFixed <- matrix(x, ncol = l)
## DesignGP <- model.matrix(randomf)
## DistMat <- compound_euclidean_dist(fp)
## Finite <- fit[[M]]$Data$Finite
mu <- matrix(alpha, n, ncm1, TRUE)
if (l > 0L) mu <- mu + c(DesignFixed %*% beta)

############################# Simulation #############################
covmat <- ssq*compound_cor(DistMat, phi, fcor)
u <- crossprod(chol(covmat), matrix(rnorm(m*NSIM), m))
eta_true <- array(, c(n, ncm1, NSIM))
for (k in 1:NSIM){
  eta_true[, , k] <- mu + u[rep(icdes, each = nx), k]
}
## Cumulative and class probabilities
cumprob_true <- classprob_true <- array(, c(n, nc, NSIM))
for (k in 1:NSIM){
  cumprob_true[, , k] <- cbind(linkinv(eta_true[, , k], flink), 1)
  classprob_true[, 1, k] <- cumprob_true[, 1, k]
  classprob_true[, 2:nc, k] <- cumprob_true[, 2:nc, k] -
    cumprob_true[, 1:(nc-1), k]
}
## Generate data. Each column is a data set. Find which gap does a
## uniform random sample fall in.
Y <- matrix(, n, NSIM)
for (k in 1:NSIM) {
  Y[, k] <- 1L + rowSums(runif(n) > cumprob_true[, 1:(nc-1), k])
}
Y <- factor(Y, levels = 1:nc, ordered = TRUE)
dim(Y) <- c(n, NSIM)

######################## Fit model to samples ########################
fits <- pred <- ga_gp <- ga_pr <- list()
for (k in seq_len(NSIM)) {
  cat(k, " ")
  y <- Y[, k]
  fits[[k]] <- fit_ordinal_compound(formula, randomf, fp[icdes, ],
                                    flink = flink, fcor = fcor,
                                    returnData = FALSE)
  pred[[k]] <- predict_compound(fits[[k]],
                          data.frame(x=1,cid=factor(1:1023,levels=1:1023)),
                                fp)
  ga_gp[[k]] <- optim_compound_ga(fits[[k]], list(x=1),
                                  Pop = 10L, nIter = 100L,
                                  pCross = pCross, pMut = pMut, 
                                  what = "GP")
  ga_pr[[k]] <- optim_compound_ga(fits[[k]], list(x=1),
                                  Pop = 10L, nIter = 100L,
                                  pCross = pCross, pMut = pMut, 
                                  what = "pr")
}

save.image(file="simga2a.RData")


==> anc/Simulations/Genetic_Algorithm/simga3.R <==
###############################################################################
####
###############################################################################


set.seed(5003) # Set the random seed for reproducibility
library(compounds)
library(fields)
NSIM <- 100
pCross <- 0.2
pMut <- 0.9

################################ Data ################################
nx <- 11
nf <- 10
fp <- as.matrix(expand.grid(rep.int(list(c(FALSE, TRUE)), nf)))[-1, ]
m <- nrow(fp)
DistMat <- compound_euclidean_dist(fp)
lf <- apply(outer(rowSums(fp), c(2L, 8L), "=="), 1, any)
nsam <- sum(lf)
cdes <- cover.design(matrix(seq_len(m), m), nsam, start = which(lf),
                     DIST = function(i, j) DistMat[i, j])
icdes <- sort(as.vector(cdes$design))
x <- rep.int(seq(0, 1, length = nx), nsam)
n <- nx*nsam
id <- gl(m, nx)
## cid <- factor(rep(icdes, each = nx), levels = seq_len(m))
cid <- gl(nsam, nx)

########################### Set the model ############################
flink <- "logit"
fcor <- "exponential"
phi <- .5
ssq <- .5
alpha <- c(-1, 0)
beta <- 1
pars_tru <- c(alpha, beta, ssq, phi)
formula <- y ~ x
randomf <- ~ cid

############################## Response ##############################
l <- length(beta)
ncm1 <- length(alpha)
nc <- ncm1 + 1L
DesignFixed <- matrix(x, ncol = l)
## DesignGP <- model.matrix(randomf)
## DistMat <- compound_euclidean_dist(fp)
## Finite <- fit[[M]]$Data$Finite
mu <- matrix(alpha, n, ncm1, TRUE)
if (l > 0L) mu <- mu + c(DesignFixed %*% beta)

############################# Simulation #############################
covmat <- ssq*compound_cor(DistMat, phi, fcor)
u <- crossprod(chol(covmat), matrix(rnorm(m*NSIM), m))
eta_true <- array(, c(n, ncm1, NSIM))
for (k in 1:NSIM){
  eta_true[, , k] <- mu + u[rep(icdes, each = nx), k]
}
## Cumulative and class probabilities
cumprob_true <- classprob_true <- array(, c(n, nc, NSIM))
for (k in 1:NSIM){
  cumprob_true[, , k] <- cbind(linkinv(eta_true[, , k], flink), 1)
  classprob_true[, 1, k] <- cumprob_true[, 1, k]
  classprob_true[, 2:nc, k] <- cumprob_true[, 2:nc, k] -
    cumprob_true[, 1:(nc-1), k]
}
## Generate data. Each column is a data set. Find which gap does a
## uniform random sample fall in.
Y <- matrix(, n, NSIM)
for (k in 1:NSIM) {
  Y[, k] <- 1L + rowSums(runif(n) > cumprob_true[, 1:(nc-1), k])
}
Y <- factor(Y, levels = 1:nc, ordered = TRUE)
dim(Y) <- c(n, NSIM)

######################## Fit model to samples ########################
fits <- pred <- ga_gp <- ga_pr <- list()
for (k in seq_len(NSIM)) {
  cat(k, " ")
  y <- Y[, k]
  fits[[k]] <- fit_ordinal_compound(formula, randomf, fp[icdes, ],
                                    flink = flink, fcor = fcor,
                                    returnData = FALSE)
  pred[[k]] <- predict_compound(fits[[k]],
                          data.frame(x=1,cid=factor(1:1023,levels=1:1023)),
                                fp)
  ga_gp[[k]] <- optim_compound_ga(fits[[k]], list(x=1),
                                  Pop = 10L, nIter = 100L,
                                  pCross = pCross, pMut = pMut, 
                                  what = "GP")
  ga_pr[[k]] <- optim_compound_ga(fits[[k]], list(x=1),
                                  Pop = 10L, nIter = 100L,
                                  pCross = pCross, pMut = pMut, 
                                  what = "pr")
}

save.image(file="simga3.RData")


==> anc/Simulations/Genetic_Algorithm/simga3a.R <==
###############################################################################
####
###############################################################################


set.seed(5003) # Set the random seed for reproducibility
library(compounds)
library(fields)
NSIM <- 100
pCross <- 0.2
pMut <- 0.9

################################ Data ################################
nx <- 11
nf <- 10
fp <- as.matrix(expand.grid(rep.int(list(c(FALSE, TRUE)), nf)))[-1, ]
m <- nrow(fp)
DistMat <- compound_euclidean_dist(fp)
lf <- apply(outer(rowSums(fp), c(2L, 8L), "=="), 1, any)
nsam <- sum(lf)
cdes <- cover.design(matrix(seq_len(m), m), nsam, start = which(lf),
                     DIST = function(i, j) DistMat[i, j])
icdes <- sort(as.vector(cdes$design))
x <- rep.int(seq(0, 1, length = nx), nsam)
n <- nx*nsam
id <- gl(m, nx)
## cid <- factor(rep(icdes, each = nx), levels = seq_len(m))
cid <- gl(nsam, nx)

########################### Set the model ############################
flink <- "logit"
fcor <- "exponential"
phi <- .1
ssq <- 1
alpha <- c(-.5, .5)
beta <- -1
pars_tru <- c(alpha, beta, ssq, phi)
formula <- y ~ x
randomf <- ~ cid

############################## Response ##############################
l <- length(beta)
ncm1 <- length(alpha)
nc <- ncm1 + 1L
DesignFixed <- matrix(x, ncol = l)
## DesignGP <- model.matrix(randomf)
## DistMat <- compound_euclidean_dist(fp)
## Finite <- fit[[M]]$Data$Finite
mu <- matrix(alpha, n, ncm1, TRUE)
if (l > 0L) mu <- mu + c(DesignFixed %*% beta)

############################# Simulation #############################
covmat <- ssq*compound_cor(DistMat, phi, fcor)
u <- crossprod(chol(covmat), matrix(rnorm(m*NSIM), m))
eta_true <- array(, c(n, ncm1, NSIM))
for (k in 1:NSIM){
  eta_true[, , k] <- mu + u[rep(icdes, each = nx), k]
}
## Cumulative and class probabilities
cumprob_true <- classprob_true <- array(, c(n, nc, NSIM))
for (k in 1:NSIM){
  cumprob_true[, , k] <- cbind(linkinv(eta_true[, , k], flink), 1)
  classprob_true[, 1, k] <- cumprob_true[, 1, k]
  classprob_true[, 2:nc, k] <- cumprob_true[, 2:nc, k] -
    cumprob_true[, 1:(nc-1), k]
}
## Generate data. Each column is a data set. Find which gap does a
## uniform random sample fall in.
Y <- matrix(, n, NSIM)
for (k in 1:NSIM) {
  Y[, k] <- 1L + rowSums(runif(n) > cumprob_true[, 1:(nc-1), k])
}
Y <- factor(Y, levels = 1:nc, ordered = TRUE)
dim(Y) <- c(n, NSIM)

######################## Fit model to samples ########################
fits <- pred <- ga_gp <- ga_pr <- list()
for (k in seq_len(NSIM)) {
  cat(k, " ")
  y <- Y[, k]
  fits[[k]] <- fit_ordinal_compound(formula, randomf, fp[icdes, ],
                                    flink = flink, fcor = fcor,
                                    returnData = FALSE)
  pred[[k]] <- predict_compound(fits[[k]],
                          data.frame(x=1,cid=factor(1:1023,levels=1:1023)),
                                fp)
  ga_gp[[k]] <- optim_compound_ga(fits[[k]], list(x=1),
                                  Pop = 10L, nIter = 100L,
                                  pCross = pCross, pMut = pMut, 
                                  what = "GP")
  ga_pr[[k]] <- optim_compound_ga(fits[[k]], list(x=1),
                                  Pop = 10L, nIter = 100L,
                                  pCross = pCross, pMut = pMut, 
                                  what = "pr")
}

save.image(file="simga3a.RData")


==> anc/Simulations/Genetic_Algorithm/simga_results.R <==
###############################################################################
####
###############################################################################

RDA_file <- "simga2"
RDA_file <- "simga2a"
RDA_file <- "simga3"
RDA_file <- "simga3a"

load(paste0(RDA_file, ".RData"))

u_mean <- covmat[, icdes] %*% solve(covmat[icdes, icdes], u[icdes, ])

### Ranks
u_rank <- apply(u_mean, 2, rank, ties.method = "min")
uhat_rank <- sapply(lapply(pred, function(x) x$GP$mean), rank, ties.method = "min")
phat_rank <- 1024-sapply(lapply(pred, function(x) x$Pred[3, ]), rank, ties.method = "max")

match_compound <- function (f, fmat) {
  which(apply(fmat, 1, function(x) all(x == f)))
}

u_indx <- sapply(ga_gp, function(x) match_compound(x$best$Pop, fp))
u_indx_rank <- u_rank[cbind(u_indx, 1:100)]
u_indx_rank_hat <- uhat_rank[cbind(u_indx, 1:100)]
p_indx <- sapply(ga_pr, function(x) match_compound(x$best$Pop, fp))
p_indx_rank <- u_rank[cbind(p_indx, 1:100)]
p_indx_rank_hat <- phat_rank[cbind(p_indx, 1:100)]

tbl_u <- tabulate(u_indx_rank_hat, nrow(fp))
tbl_p <- tabulate(p_indx_rank_hat, nrow(fp))

rbind(c(tbl_u[1:3], sum(tbl_u[-(1:3)])),
      c(tbl_p[1:3], sum(tbl_p[-(1:3)])))

uGen <- sapply(ga_gp, function(x) x$best$Gen)
pGen <- sapply(ga_pr, function(x) x$best$Gen)


==> anc/Simulations/Prediction_Variance/simvu2.R <==
###############################################################################
####
###############################################################################

set.seed(17905) # Set the random seed for reproducibility
library(compounds)
NSIM <- 500

################################ Data ################################
nx <- 11
nc <- 5
fp <- as.matrix(expand.grid(rep.int(list(c(FALSE, TRUE)), nc)))[-1, ]
m <- nrow(fp)
x <- rep.int(seq(0, 1, length = nx), m)
n <- nx*m
id <- gl(m, nx)

########################### Set the model ############################
flink <- "logit"
fcor <- "gaussian"
phi <- .5
ssq <- .5
alpha <- c(-1, 0)
beta <- 1
pars_tru <- c(alpha, beta, ssq, phi)
formula <- y ~ x
randomf <- ~ id

############################## Response ##############################
l <- length(beta)
ncm1 <- length(alpha)
nc <- ncm1 + 1L
DesignFixed <- matrix(x, ncol = l)
DesignGP <- kronecker(diag(1, m, m), rep.int(1, nx))
DistMat <- compound_euclidean_dist(fp)
## Finite <- fit[[M]]$Data$Finite
mu <- matrix(alpha, n, ncm1, TRUE)
if (l > 0L) mu <- mu + c(DesignFixed %*% beta)

############################# Simulation #############################
covmat <- ssq*compound_cor(DistMat, phi, fcor)
u <- crossprod(chol(covmat), matrix(rnorm(m*NSIM), m))
eta_true <- array(, c(n, ncm1, NSIM))
for (k in 1:NSIM){
  eta_true[, , k] <- mu + c(DesignGP %*% u[, k]) # Fix GP value
}
## Cumulative and class probabilities
cumprob_true <- classprob_true <- array(, c(n, nc, NSIM))
for (k in 1:NSIM){
  cumprob_true[, , k] <- cbind(linkinv(eta_true[, , k], flink), 1)
  classprob_true[, 1, k] <- cumprob_true[, 1, k]
  classprob_true[, 2:nc, k] <- cumprob_true[, 2:nc, k] -
    cumprob_true[, 1:(nc-1), k]
}
## Generate data. Each column is a data set. Find which gap does a
## uniform random sample fall in.
Y <- matrix(, n, NSIM)
for (k in 1:NSIM) {
  Y[, k] <- 1L + rowSums(runif(n) > cumprob_true[, 1:(nc-1), k])
}
Y <- factor(Y, levels = 1:nc, ordered = TRUE)
dim(Y) <- c(n, NSIM)

######################## Fit model to samples ########################
alpha_est <- array(, c(ncm1, NSIM))
beta_est <- array(, c(l, NSIM))
ssq_est <- array(, NSIM)
phi_est <- array(, NSIM)
fits <- list()
uhat_est <- array(, c(m, NSIM))
Vu_unc <- Vu_cor <- array(, c(m, m, NSIM))
for (k in seq_len(NSIM)) {
  cat(k, " ")
  y <- Y[, k]
  fits[[k]] <- fit_ordinal_compound(formula, randomf, fp,
                                    flink = flink, fcor = fcor,
                                    returnData = FALSE)
  uhat_est[, k] <- fits[[k]]$GP$u
  Vu_unc[, , k] <- fits[[k]]$GP$hessian_inv
  Vu_cor[, , k] <- fits[[k]]$GP$Varu_corrected
}


save.image("simvu2.RData")


==> anc/Simulations/Prediction_Variance/simvu2b.R <==
###############################################################################
####
###############################################################################

set.seed(17905) # Set the random seed for reproducibility
library(compounds)
NSIM <- 500

################################ Data ################################
nx <- 11
nc <- 5
fp <- as.matrix(expand.grid(rep.int(list(c(FALSE, TRUE)), nc)))[-1, ]
m <- nrow(fp)
x <- rep.int(seq(0, 1, length = nx), m)
n <- nx*m
id <- gl(m, nx)

########################### Set the model ############################
flink <- "logit"
fcor <- "gaussian"
phi <- .1
ssq <- 1
alpha <- c(-.5, .5)
beta <- -1
pars_tru <- c(alpha, beta, ssq, phi)
formula <- y ~ x
randomf <- ~ id

############################## Response ##############################
l <- length(beta)
ncm1 <- length(alpha)
nc <- ncm1 + 1L
DesignFixed <- matrix(x, ncol = l)
DesignGP <- kronecker(diag(1, m, m), rep.int(1, nx))
DistMat <- compound_euclidean_dist(fp)
## Finite <- fit[[M]]$Data$Finite
mu <- matrix(alpha, n, ncm1, TRUE)
if (l > 0L) mu <- mu + c(DesignFixed %*% beta)

############################# Simulation #############################
covmat <- ssq*compound_cor(DistMat, phi, fcor)
u <- crossprod(chol(covmat), matrix(rnorm(m*NSIM), m))
eta_true <- array(, c(n, ncm1, NSIM))
for (k in 1:NSIM){
  eta_true[, , k] <- mu + c(DesignGP %*% u[, k]) # Fix GP value
}
## Cumulative and class probabilities
cumprob_true <- classprob_true <- array(, c(n, nc, NSIM))
for (k in 1:NSIM){
  cumprob_true[, , k] <- cbind(linkinv(eta_true[, , k], flink), 1)
  classprob_true[, 1, k] <- cumprob_true[, 1, k]
  classprob_true[, 2:nc, k] <- cumprob_true[, 2:nc, k] -
    cumprob_true[, 1:(nc-1), k]
}
## Generate data. Each column is a data set. Find which gap does a
## uniform random sample fall in.
Y <- matrix(, n, NSIM)
for (k in 1:NSIM) {
  Y[, k] <- 1L + rowSums(runif(n) > cumprob_true[, 1:(nc-1), k])
}
Y <- factor(Y, levels = 1:nc, ordered = TRUE)
dim(Y) <- c(n, NSIM)

######################## Fit model to samples ########################
alpha_est <- array(, c(ncm1, NSIM))
beta_est <- array(, c(l, NSIM))
ssq_est <- array(, NSIM)
phi_est <- array(, NSIM)
fits <- list()
uhat_est <- array(, c(m, NSIM))
Vu_unc <- Vu_cor <- array(, c(m, m, NSIM))
for (k in seq_len(NSIM)) {
  cat(k, " ")
  y <- Y[, k]
  fits[[k]] <- fit_ordinal_compound(formula, randomf, fp,
                                    flink = flink, fcor = fcor,
                                    returnData = FALSE)
  uhat_est[, k] <- fits[[k]]$GP$u
  Vu_unc[, , k] <- fits[[k]]$GP$hessian_inv
  Vu_cor[, , k] <- fits[[k]]$GP$Varu_corrected
}


save.image("simvu2b.RData")


==> anc/Simulations/Prediction_Variance/simvu3.R <==
###############################################################################
####
###############################################################################

set.seed(17905) # Set the random seed for reproducibility
library(compounds)
NSIM <- 500

################################ Data ################################
nx <- 11
nc <- 5
fp <- as.matrix(expand.grid(rep.int(list(c(FALSE, TRUE)), nc)))[-1, ]
m <- nrow(fp)
x <- rep.int(seq(0, 1, length = nx), m)
n <- nx*m
id <- gl(m, nx)

########################### Set the model ############################
flink <- "logit"
fcor <- "exponential"
phi <- .5
ssq <- .5
alpha <- c(-1, 0)
beta <- 1
pars_tru <- c(alpha, beta, ssq, phi)
formula <- y ~ x
randomf <- ~ id

############################## Response ##############################
l <- length(beta)
ncm1 <- length(alpha)
nc <- ncm1 + 1L
DesignFixed <- matrix(x, ncol = l)
DesignGP <- kronecker(diag(1, m, m), rep.int(1, nx))
DistMat <- compound_euclidean_dist(fp)
## Finite <- fit[[M]]$Data$Finite
mu <- matrix(alpha, n, ncm1, TRUE)
if (l > 0L) mu <- mu + c(DesignFixed %*% beta)

############################# Simulation #############################
covmat <- ssq*compound_cor(DistMat, phi, fcor)
u <- crossprod(chol(covmat), matrix(rnorm(m*NSIM), m))
eta_true <- array(, c(n, ncm1, NSIM))
for (k in 1:NSIM){
  eta_true[, , k] <- mu + c(DesignGP %*% u[, k]) # Fix GP value
}
## Cumulative and class probabilities
cumprob_true <- classprob_true <- array(, c(n, nc, NSIM))
for (k in 1:NSIM){
  cumprob_true[, , k] <- cbind(linkinv(eta_true[, , k], flink), 1)
  classprob_true[, 1, k] <- cumprob_true[, 1, k]
  classprob_true[, 2:nc, k] <- cumprob_true[, 2:nc, k] -
    cumprob_true[, 1:(nc-1), k]
}
## Generate data. Each column is a data set. Find which gap does a
## uniform random sample fall in.
Y <- matrix(, n, NSIM)
for (k in 1:NSIM) {
  Y[, k] <- 1L + rowSums(runif(n) > cumprob_true[, 1:(nc-1), k])
}
Y <- factor(Y, levels = 1:nc, ordered = TRUE)
dim(Y) <- c(n, NSIM)

######################## Fit model to samples ########################
alpha_est <- array(, c(ncm1, NSIM))
beta_est <- array(, c(l, NSIM))
ssq_est <- array(, NSIM)
phi_est <- array(, NSIM)
fits <- list()
uhat_est <- array(, c(m, NSIM))
Vu_unc <- Vu_cor <- array(, c(m, m, NSIM))
for (k in seq_len(NSIM)) {
  cat(k, " ")
  y <- Y[, k]
  fits[[k]] <- fit_ordinal_compound(formula, randomf, fp,
                                    flink = flink, fcor = fcor,
                                    returnData = FALSE)
  uhat_est[, k] <- fits[[k]]$GP$u
  Vu_unc[, , k] <- fits[[k]]$GP$hessian_inv
  Vu_cor[, , k] <- fits[[k]]$GP$Varu_corrected
}


save.image("simvu3.RData")


==> anc/Simulations/Prediction_Variance/simvu3b.R <==
###############################################################################
####
###############################################################################

set.seed(17905) # Set the random seed for reproducibility
library(compounds)
NSIM <- 500

################################ Data ################################
nx <- 11
nc <- 5
fp <- as.matrix(expand.grid(rep.int(list(c(FALSE, TRUE)), nc)))[-1, ]
m <- nrow(fp)
x <- rep.int(seq(0, 1, length = nx), m)
n <- nx*m
id <- gl(m, nx)

########################### Set the model ############################
flink <- "logit"
fcor <- "exponential"
phi <- .1
ssq <- 1
alpha <- c(-.5, .5)
beta <- -1
pars_tru <- c(alpha, beta, ssq, phi)
formula <- y ~ x
randomf <- ~ id

############################## Response ##############################
l <- length(beta)
ncm1 <- length(alpha)
nc <- ncm1 + 1L
DesignFixed <- matrix(x, ncol = l)
DesignGP <- kronecker(diag(1, m, m), rep.int(1, nx))
DistMat <- compound_euclidean_dist(fp)
## Finite <- fit[[M]]$Data$Finite
mu <- matrix(alpha, n, ncm1, TRUE)
if (l > 0L) mu <- mu + c(DesignFixed %*% beta)

############################# Simulation #############################
covmat <- ssq*compound_cor(DistMat, phi, fcor)
u <- crossprod(chol(covmat), matrix(rnorm(m*NSIM), m))
eta_true <- array(, c(n, ncm1, NSIM))
for (k in 1:NSIM){
  eta_true[, , k] <- mu + c(DesignGP %*% u[, k]) # Fix GP value
}
## Cumulative and class probabilities
cumprob_true <- classprob_true <- array(, c(n, nc, NSIM))
for (k in 1:NSIM){
  cumprob_true[, , k] <- cbind(linkinv(eta_true[, , k], flink), 1)
  classprob_true[, 1, k] <- cumprob_true[, 1, k]
  classprob_true[, 2:nc, k] <- cumprob_true[, 2:nc, k] -
    cumprob_true[, 1:(nc-1), k]
}
## Generate data. Each column is a data set. Find which gap does a
## uniform random sample fall in.
Y <- matrix(, n, NSIM)
for (k in 1:NSIM) {
  Y[, k] <- 1L + rowSums(runif(n) > cumprob_true[, 1:(nc-1), k])
}
Y <- factor(Y, levels = 1:nc, ordered = TRUE)
dim(Y) <- c(n, NSIM)

######################## Fit model to samples ########################
alpha_est <- array(, c(ncm1, NSIM))
beta_est <- array(, c(l, NSIM))
ssq_est <- array(, NSIM)
phi_est <- array(, NSIM)
fits <- list()
uhat_est <- array(, c(m, NSIM))
Vu_unc <- Vu_cor <- array(, c(m, m, NSIM))
for (k in seq_len(NSIM)) {
  cat(k, " ")
  y <- Y[, k]
  fits[[k]] <- fit_ordinal_compound(formula, randomf, fp,
                                    flink = flink, fcor = fcor,
                                    returnData = FALSE)
  uhat_est[, k] <- fits[[k]]$GP$u
  Vu_unc[, , k] <- fits[[k]]$GP$hessian_inv
  Vu_cor[, , k] <- fits[[k]]$GP$Varu_corrected
}


save.image("simvu3b.RData")


==> anc/Simulations/Prediction_Variance/simvu_results.R <==
###############################################################################
####
###############################################################################

var_err_calc <- function(file) {
  load(paste0(file, ".RData"))
  V_tru <- diag(var(t(uhat_est)))
  V_unc <- diag(rowMeans(Vu_unc, , 2L))
  V_cor <- diag(rowMeans(Vu_cor, , 2L))
  err_unc <- mean((V_tru - V_unc)^2)
  err_cor <- mean((V_tru - V_cor)^2)
  c(uncorrected = err_unc, corrected = err_cor)
}

var_err_calc("simvu2")
var_err_calc("simvu2b")
var_err_calc("simvu3")
var_err_calc("simvu3b")

